Cyclic Coloring of Plane Graphs with Maximum Face Size 16 and 17

Plummer and Toft conjectured in 1987 that the vertices of every 3-connected plane graph with maximum face size D can be colored using at most D+2 colors in such a way that no face is incident with two vertices of the same color. The conjecture has been proven for D=3, D=4 and D>=18. We prove the conjecture for D=16 and D=17.

==> anc/RuleValues.lhs <==
\ignore{
\begin{code}
module RuleValues where
import Data.Ratio

deltaStar :: Int
deltaStar = 16
\end{code}
}

\begin{code}
weak :: Int -> Rational
weak 12 = 4 % 3
weak 13 = 14023 % 10080
weak len | len > 13 = 2 % 1 - 8 % toInteger len

-- small len nt, where nt = True if the next edge
-- on the face is in a <= 4-face.
small :: Int -> Bool -> Rational
small 12 True = 1 % 3
small 12 False = 2 % 3
small 13 True = 6137 % 20160
small 13 False = 14023 % 20160
small len True | len > 13 = 1 % 2 - 2 % toInteger len
small len False | len > 13 = 1 % 1 - 4 % toInteger len

iso :: Int -> Rational
iso 12 = 23827 % 36960
iso 13 = 1097 % 1680
iso len | len > 13 = 1 % 1 - 4 % toInteger len

ruleA :: Int -> Rational
ruleA 6 = 1 % 1
ruleA 7 = 1 % 1
ruleA 8 = 1 % 1
ruleA 9 = 17383 % 15120
ruleA 10 = 8983 % 7560
ruleA 11 = 4 % 3
ruleA len | len > 11 = weak len

ruleB :: Int -> Rational
ruleB 6 = 3 % 4
ruleB 7 = 14 % 15
ruleB 8 = 14 % 15
ruleB 9 = 17383 % 15120
ruleB 10 = 8983 % 7560
ruleB 11 = 4 % 3
ruleB len | len > 11 = weak len

ruleG :: Int -> Rational
ruleG 6 = 3 % 4
ruleG 7 = 9 % 10
ruleG 8 = 82 % 105
ruleG 9 = 2743 % 2520
ruleG 10 = 16217 % 15120
ruleG 11 = 4 % 3
ruleG len | len > 11 = weak len

-- type of the edge following after a triangle or 4-face
-- Deg3: adjacent through a 3-vertex (and thus the face has
--       length >= 5 if len < deltaStar, since cyclic degree of
--       the vertex is at least deltaStar + 2)
-- DG4_Short: adjacent through a >=4-vertex and length <= 4
-- DG4_Long: adjacent through a >=4-vertex and length >= 5
data AdjEdgeType = Deg3 | DG4_Short | DG4_Long deriving (Eq, Ord, Show)

ruleC :: AdjEdgeType -> Int -> AdjEdgeType -> Rational
ruleC DG4_Long 5 DG4_Long = -11507 % 36960
ruleC DG4_Long 5 DG4_Short = -7 % 40
ruleC DG4_Long 5 Deg3 = 349 % 840
ruleC DG4_Short 5 DG4_Short = -1 % 7
ruleC DG4_Short 5 Deg3 = 13 % 30
ruleC Deg3 5 Deg3 = 53 % 120

ruleC DG4_Long 6 DG4_Long = -10 % 33
ruleC DG4_Long 6 DG4_Short = 1 % 336
ruleC DG4_Long 6 Deg3 = 1 % 2
ruleC DG4_Short 6 DG4_Short = 0 % 1
ruleC DG4_Short 6 Deg3 = 1 % 2
ruleC Deg3 6 Deg3 = 97 % 160

ruleC DG4_Long 7 DG4_Long = 2 % 55
ruleC DG4_Long 7 DG4_Short = 1 % 336
ruleC DG4_Long 7 Deg3 = 211 % 336
ruleC DG4_Short 7 DG4_Short = 0 % 1
ruleC DG4_Short 7 Deg3 = 1 % 2
ruleC Deg3 7 Deg3 = 13 % 15

ruleC x len y | 5 <= len && len <= 7 = ruleC y len x
ruleC p len n | len > 7 = ruleC_single len p + ruleC_single len n

ruleC_single :: Int -> AdjEdgeType -> Rational
ruleC_single 8 DG4_Long = 583 % 1680
ruleC_single 8 DG4_Short = 193 % 840
ruleC_single 8 Deg3 = 7 % 15

ruleC_single 9 DG4_Long = 7223 % 30240
ruleC_single 9 DG4_Short = 1517 % 7560
ruleC_single 9 Deg3 = 17383 % 30240

ruleC_single 10 DG4_Long = 83 % 378
ruleC_single 10 DG4_Short = 47851 % 166320
ruleC_single 10 Deg3 = 8983 % 15120

ruleC_single 11 DG4_Long = 17 % 33
ruleC_single 11 DG4_Short = 7 % 22
ruleC_single 11 Deg3 = 3 % 5

ruleC_single len adj | len > 11 = small len (adj == DG4_Short)

ruleD :: AdjEdgeType -> Int -> AdjEdgeType -> Rational
ruleD DG4_Long 5 DG4_Long = 1 % 4
ruleD DG4_Long 5 DG4_Short = 0 % 1
ruleD DG4_Long 5 Deg3 = 349 % 840
ruleD DG4_Short 5 DG4_Short = 1 % 15
ruleD DG4_Short 5 Deg3 = 1 % 8
ruleD Deg3 5 Deg3 = 4 % 7

ruleD DG4_Long 6 DG4_Long = 1 % 4
ruleD DG4_Long 6 DG4_Short = 0 % 1
ruleD DG4_Long 6 Deg3 = 3 % 8
ruleD DG4_Short 6 DG4_Short = -13 % 60
ruleD DG4_Short 6 Deg3 = 1 % 8
ruleD Deg3 6 Deg3 = 67 % 120

ruleD DG4_Long 7 DG4_Long = 1 % 4
ruleD DG4_Long 7 DG4_Short = 0 % 1
ruleD DG4_Long 7 Deg3 = 3 % 8
ruleD DG4_Short 7 DG4_Short = 3 % 7
ruleD DG4_Short 7 Deg3 = 3281 % 20160
ruleD Deg3 7 Deg3 = 13 % 15

ruleD x len y | 5 <= len && len <= 7 = ruleD y len x
ruleD p len n | len > 7 = ruleD_single len p + ruleD_single len n

ruleD_single :: Int -> AdjEdgeType -> Rational
ruleD_single 8 DG4_Long = 41 % 105
ruleD_single 8 DG4_Short = 1 % 4
ruleD_single 8 Deg3 = 1 % 3

ruleD_single 9 DG4_Long = 1009 % 2160
ruleD_single 9 DG4_Short = 5 % 18
ruleD_single 9 Deg3 = 5017 % 10080

ruleD_single 10 DG4_Long = 20743 % 40320
ruleD_single 10 DG4_Short = 0 % 1
ruleD_single 10 Deg3 = 4615 % 8064

ruleD_single 11 DG4_Long = 13 % 22
ruleD_single 11 DG4_Short = 26 % 165
ruleD_single 11 Deg3 = 13 % 22

ruleD_single len adj | len > 11 = small len (adj == DG4_Short)

-- mLen is the minimum of lengths of the other two faces
-- that the current face meets at the vertex
ruleE :: Int -> Int -> Rational
ruleE len@5 mLen = if mLen < 15 then 1 % 7 else -61 % 240
ruleE len@6 mLen = if mLen < 14 then 49 % 240 else -1 % 15
ruleE len@7 mLen = if mLen < 13 then 79 % 240 else -1 % 15
ruleE len@8 mLen = if mLen < 13 then 41 % 105 else 9 % 28
ruleE len@9 mLen = if mLen < 12 then 7 % 15 else 1 % 3
ruleE len@10 mLen = if mLen < 12 then 7 % 15 else 1 % 3
ruleE len@11 mLen = if mLen < 11 then 7 % 15 else 1 % 3
ruleE len _ | len > 11 = iso len

big_to_four :: Rational
big_to_four = 1 % 4

-- depends on the number of incident 4-faces
five_to_single_triangle :: Int -> Rational
five_to_single_triangle 0 = 767 % 1680
five_to_single_triangle 1 = 737 % 1680
five_to_single_triangle 2 = 37 % 120

-- True if both faces incident with the triangle have length at most 7
five_to_two_triangles :: Bool -> Rational
five_to_two_triangles True = 83 % 140
five_to_two_triangles False = 57 % 140

six_to_le2_adj_triangles :: Rational
six_to_le2_adj_triangles = 63 % 80

six_to_two_opp_triangles :: Rational
six_to_two_opp_triangles = 767 % 1680

six_to_three_triangles :: Int -> Int -> Rational
six_to_three_triangles 6 6 = 8 % 15
six_to_three_triangles x y | x + y <= 12 = 113 % 120
six_to_three_triangles _ _ = 881 % 1680

short_to_lightA :: Int -> Int -> Int -> Rational
short_to_lightA len x y | x > y = short_to_lightA len y x
short_to_lightA len x y =
  case (len, deltaStar - x, deltaStar - y) of
      (7, 1, 1) -> 1 % 15
      (7, 1, 0) -> 1 % 30
      (7, 0, 0) -> 0 % 1
      (8, 2, 2) -> 1 % 7
      (8, 2, 1) -> 1 % 7
      (8, 2, 0) -> 3 % 28
      (8, 1, 1) -> 1 % 15
      (8, 1, 0) -> 1 % 30
      (8, 0, 0) -> 0 % 1

-- True if both adjacent faces have length deltaStar + 6 - len
face_to_lightA :: Int -> Bool -> Rational
face_to_lightA 9 False = 185 % 6048
face_to_lightA 9 True = 3257 % 30240
face_to_lightA 10 False = 583 % 10080
face_to_lightA 10 True = 583 % 5040
face_to_lightA 11 False = 0 % 1
face_to_lightA 11 True = 0 % 1

light_C_extra :: Int -> Int -> Rational
light_C_extra len x =
  case (len, deltaStar - x) of
    (6, 1) -> 0 % 1
    (6, 0) -> 0 % 1
    (7, 2) -> 1 % 30
    (7, 1) -> 1 % 30
    (7, 0) -> 0 % 1

light_D_extra :: Int -> Int -> Rational
light_D_extra len x =
  case (len, deltaStar - x) of
     (6, 2) -> 1 % 30
     (6, 1) -> 1 % 30
     (6, 0) -> 0 % 1

through_heavy :: Int -> Rational
through_heavy len = if len >= 12 then 17 % 80 else 0 % 1

four_to_five :: Rational
four_to_five = 109 % 840

four1 :: Rational
four1 = 1 % 2

four2 :: Rational
four2 = 1 % 2

star_CC_extra :: Int -> Rational
star_CC_extra 5 = 37 % 240
star_CC_extra 11 = 14 % 165

eleven_to_opp_66tri_extra :: Rational
eleven_to_opp_66tri_extra = 28 % 165

ten_to_13_A_extra :: Rational
ten_to_13_A_extra = 89 % 6048

\end{code}


==> anc/eight0.txt <==
5 9
5-7 a 8,9
8-9 - 5,6,7,9
7-9 - 2,3,4,5,6
5-7 b 1,2
0 ab 1,3,4,7,8
5 10
1 a 8,9
2 - 5,6,7,9,10
3 - 2,3,4,5,6
4 b 1,2
0 ab 1,3,4,7,8,10


==> anc/eight1.txt <==
3 5
8 - 3,4,5
7-8 - 1,2,3,4
0 abcd 1,2,5
3 6
1 - 3,4,5,6
2 - 1,2,3,4
0 abcd 1,2,5,6


==> anc/eight2.txt <==
4 7
7-8 - 4,5,6,7
9-10 a 2,3,5,6
7-8 ad 1,3
0 bcd 1,2,4,7
4 8
1 - 4,5,6,7
2 a 2,3,5,6,8
3 ad 1,3
0 bcd 1,2,4,7,8


==> anc/eight3.txt <==
4 7
6-8 a 1,2,3
9-10 - 2,3,4,5,6,7
8 d 6,7
0 abcd 1,4,5
4 8
1 a 1,2,3
2 - 2,3,4,5,6,7
3 d 6,7,8
0 abcd 1,4,5,8


==> anc/eight4a.txt <==
4 6
6-8 - 1,2,3,4
9 d 3,4,5
6-7 cd 6
0 abc 1,2,5,6
4 7
1 - 1,2,3,4
2 d 3,4,5,7
3 cd 6
0 abc 1,2,5,6,7


==> anc/eight4b.txt <==
4 6
8 - 2,3,4
7-9 d 1,3,4,5
6-7 cd 6
0 abc 1,2,5,6
4 7
1 - 2,3,4,7
2 d 1,3,4,5
3 cd 6
0 abc 1,2,5,6,7


==> anc/eight5.txt <==
5 10
8 - 8,9,10
8-10 - 4,5,6,7,8,9
7-9 b 2,3,4,5
5-8 ab 1
0 a 1,2,3,6,7,10
5 11
1 - 8,9,10,11
2 - 4,5,6,7,8,9
3 b 2,3,4,5
4 ab 1
0 a 1,2,3,6,7,10,11


==> anc/eight6.txt <==
4 9
8 - 7,8,9
8-10 - 3,4,5,6,7,8
7-8 - 1,2,4,5
0 ab 1,2,3,6,9
4 10
1 - 7,8,9,10
2 - 3,4,5,6,7,8
3 - 1,2,4,5
0 ab 1,2,3,6,9,10


==> anc/five-with3.txt <==
6 4
7 ae 3,4
6 dg 1,2
0 efg 2,3
0 - 1,2,3,4
0 cd 1,4
0 ac 4
6 5
1 ae 3,4,5
2 dg 1,2
0 efg 2,3
0 - 1,2,3,4
0 cd 1,4,5
0 ac 5


==> anc/five-with4.txt <==
6 4
7 ae 3,4
6 dg 1,2
0 efg 2,3
0 - 1,2,3,4
0 cd 1,4
0 abc 4
6 5
1 ae 3,4,5
2 dg 1,2
0 efg 2,3
0 - 1,2,3,4
0 cd 1,4,5
0 abc 5



==> anc/four1-both-1.txt <==
5 3
7 cd 1
0 def 1,2
7 af 2,3
0 abc 3
0 c 1,2,3
5 4
1 cd 1,4
0 def 1,2
3 af 2,3
0 abc 3,4
0 - 1,2,3,4


==> anc/four1.txt <==
5 3
7 cd 1
0 def 1,2
6 af 2,3
0 abc 3
0 c 1,2,3
5 4
1 cd 1,4
0 def 1,2
3 af 2,3
0 abc 3,4
0 - 1,2,3,4


==> anc/four2-both-2.txt <==
5 3
8 cd 1
0 defg 1,2
8 af 2,3
0 abch 3
0 c 1,2,3
5 4
1 cd 1,4
0 defg 1,2
3 af 2,3
0 abch 3,4
0 - 1,2,3,4


==> anc/four2.txt <==
5 3
8 cd 1
0 defg 1,2
7 af 2,3
0 abch 3
0 c 1,2,3
5 4
1 cd 1,4
0 defg 1,2
3 af 2,3
0 abch 3,4
0 - 1,2,3,4


==> anc/gen0-10.txt <==
5 5
10 - 3,4,5
10-12 - 1,2,3,4
0 abcdeh 1,2,5
0 f 5
0 g 1
5 6
1 - 3,4,5,6
2 - 1,2,3,4
0 abcdeh 1,2,5,6
0 f 6
0 g 1


==> anc/gen0-11.txt <==
5 5
11 - 3,4,5
11-13 - 1,2,3,4
0 abcdehi 1,2,5
0 f 5
0 g 1
5 6
1 - 3,4,5,6
2 - 1,2,3,4
0 abcdehi 1,2,5,6
0 f 6
0 g 1


==> anc/gen0-9.txt <==
5 5
9 - 3,4,5
9-11 - 1,2,3,4
0 abcde 1,2,5
0 f 5
0 g 1
5 6
1 - 3,4,5,6
2 - 1,2,3,4
0 abcde 1,2,5,6
0 f 6
0 g 1


==> anc/gen1-10.txt <==
3 4
10 - 1,2,3,4
10 f 2,3
0 abcdefg 1,4
3 5
1 - 1,2,3,4
2 f 2,3,5
0 abcdefg 1,4,5


==> anc/gen1-11.txt <==
3 4
11 - 1,2,3,4
11 f 2,3
0 abcdefgh 1,4
3 5
1 - 1,2,3,4
2 f 2,3,5
0 abcdefgh 1,4,5


==> anc/gen1-9.txt <==
3 4
9 - 1,2,3,4
9 f 2,3
0 abcdef 1,4
3 5
1 - 1,2,3,4
2 f 2,3,5
0 abcdef 1,4,5


==> anc/gen2-10.txt <==
4 7
6-9 a 1,2,3
6-9 c 5,6,7
12 - 2,3,4,6,7
0 abcdef 1,4,5
4 8
1 a 1,2,3
2 c 5,6,7
3 - 2,3,4,6,7,8
0 abcdef 1,4,5,8


==> anc/gen2-11.txt <==
4 7
6-10 a 1,2,3
6-10 c 5,6,7
13 - 2,3,4,6,7
0 abcdefg 1,4,5
4 8
1 a 1,2,3
2 c 5,6,7
3 - 2,3,4,6,7,8
0 abcdefg 1,4,5,8


==> anc/gen2-7.txt <==
4 7
6 a 1,2,3
6 c 5,6,7
9 - 2,3,4,6,7
0 abc 1,4,5
4 8
1 a 1,2,3
2 c 5,6,7
3 - 2,3,4,6,7,8
0 abc 1,4,5,8


==> anc/gen2-8.txt <==
4 7
6-7 a 1,2,3
6-7 c 5,6,7
10 - 2,3,4,6,7
0 abcd 1,4,5
4 8
1 a 1,2,3
2 c 5,6,7
3 - 2,3,4,6,7,8
0 abcd 1,4,5,8


==> anc/gen2-9.txt <==
4 7
6-8 a 1,2,3
6-8 c 5,6,7
11 - 2,3,4,6,7
0 abcde 1,4,5
4 8
1 a 1,2,3
2 c 5,6,7
3 - 2,3,4,6,7,8
0 abcde 1,4,5,8


==> anc/seven0.txt <==
5 9
5-6 a 8,9
5-6 a 1,3
7-8 - 2,3,4,5,6
7-8 - 5,6,7,8
0 a 1,2,4,7,9
5 10
1 a 8,9
2 a 1,3
3 - 2,3,4,5,6
4 - 5,6,7,8,10
0 a 1,2,4,7,9,10


==> anc/seven1.txt <==
3 5
7 - 3,4,5
7 - 1,2,3,4
0 abc 1,2,5
3 6
1 - 3,4,5,6
2 - 1,2,3,4
0 abc 1,2,5,6


==> anc/seven2.txt <==
4 7
7 a 6,7
6-7 c 1,3,4
8-9 - 2,3,4,5,6,7
0 abc 1,2,5
4 8
1 a 6,7,8
2 c 1,3,4
3 - 2,3,4,5,6,7
0 abc 1,2,5,8


==> anc/seven3.txt <==
4 6
7 - 4,5,6
7-8 c 2,3,4,5
5-7 bc 1
0 ab 1,2,3,6
4 7
1 - 4,5,6,7
2 c 2,3,4,5
3 bc 1
0 ab 1,2,3,6,7


==> anc/six0-qq.txt <==
8 7
6 ac 1,2
6 bf 3,4
8 de 5,6,7
0 ab 2,4,5
0 - 3,4,5,6
0 - 1,2,5,7
0 ef 3,6
0 cd 1,7
8 8
1 ac 1,2
2 bf 3,4
3 de 5,6,7,8
0 ab 2,4,5,8
0 - 3,4,5,6
0 - 1,2,7,8
0 ef 3,6
0 cd 1,7


==> anc/six0-tq.txt <==
6 6
6 ac 1,2
6 bf 3,4
8 de 1,5,6
0 ab 2,4,5
0 - 3,4,5,6
0 ef 3,6
6 7
1 ac 1,2
2 bf 3,4
3 de 1,5,6,7
0 ab 2,4,5,7
0 - 3,4,5,6
0 ef 3,6


==> anc/six0-tt.txt <==
4 5
6 ac 1,2
6 bf 3,4
8 de 1,3,5
0 ab 2,4,5
4 6
1 ac 1,2
2 bf 3,4
3 de 1,3,5,6
0 ab 2,4,5,6


==> anc/six1-with3.txt <==
6 4
6 ac 1,2
7 bf 3,4
0 - 1,2,3
0 cde 1,3,4
0 ab 2,3
0 ef 4
6 5
1 ac 1,2
2 bf 3,4,5
0 - 1,2,3,5
0 cde 1,4,5
0 ab 2,3
0 ef 4


==> anc/six1-with4.txt <==
6 4
6 ac 1,2
7 bf 3,4
0 - 1,2,3
0 cde 1,3,4
0 ab 2,3
0 efg 4
6 5
1 ac 1,2
2 bf 3,4,5
0 - 1,2,3,5
0 cde 1,4,5
0 ab 2,3
0 efg 4


==> anc/six2.txt <==
4 5
7 ae 1,2
8 bc 1,2,3,4
5-6 cd 5
0 de 3,4,5
4 6
1 ae 1,2,6
2 bc 1,2,3,4
3 cd 5
0 de 3,4,5,6


==> anc/six3-with3.txt <==
6 6
7 a 1,2,3,4
7 d 3,4,6
5-7 eg 5
0 de 5,6
0 ga 1
0 g 1,2,5,6
6 7
1 a 1,2,3,4
2 d 3,4,6,7
3 eg 5
0 de 5,6
0 ga 1
0 g 1,2,5,6,7


==> anc/six3-with4.txt <==
6 6
7 a 1,2,3,4
7 d 3,4,6
5-7 eg 5
0 de 5,6
0 gha 1
0 g 1,2,5,6
6 7
1 a 1,2,3,4
2 d 3,4,6,7
3 eg 5
0 de 5,6
0 gha 1
0 g 1,2,5,6,7


==> anc/ten.txt <==
4 9
6-10 - 1,2,3,4
11-12 - 3,4,5,8,9
8-10 - 6,7,8,9
0 abcd 1,2,5,6,7
4 10
1 - 1,2,3,4
2 - 3,4,5,8,9,10
3 - 6,7,8,9
0 abcd 1,2,5,6,7,10


==> anc/test-discharging.lhs <==
\documentclass[12pt]{article}
\usepackage[utf8]{inputenc}
\usepackage{amsthm}
\usepackage{amsfonts}
\usepackage{amsmath}
\usepackage{slashbox}
\long\def\ignore#1{}

\usepackage{listings}
\lstloadlanguages{Haskell}
\lstnewenvironment{code}
    {\lstset{}%
      \csname lst@SetFirstLabel\endcsname}
    {\csname lst@SaveFirstLabel\endcsname}
    \lstset{
      basicstyle=\small\ttfamily,
      flexiblecolumns=false,
      basewidth={0.5em,0.45em},
      literate={+}{{$+$}}1 {/}{{$/$}}1 {*}{{$*$}}1 {=}{{$=$}}1
               {>}{{$>$}}1 {<}{{$<$}}1 {\\}{{$\lambda$}}1
               {\\\\}{{\char`\\\char`\\}}1
               {->}{{$\rightarrow$}}2 {>=}{{$\geq$}}2 {<-}{{$\leftarrow$}}2
               {<=}{{$\leq$}}2 {=>}{{$\Rightarrow$}}2 
               {\ .\ }{{$\circ$}}2
               {>>}{{>>}}2 {>>=}{{>>=}}2
               {|}{{$\mid$}}1
               {deltaStar}{{$\Delta^\star$}}2
    }

\begin{document}

% Haskell preamble, better to hide from the pdf output
\ignore{
\begin{code}
import Debug.Trace
import Data.Ratio
import Data.Array
import Data.Maybe
import Data.List
import qualified Data.Map as M
import qualified Data.Set as S
import Control.Monad
import RuleValues

cdeg :: [Int] -> Int
cdeg fl = sum [x - 2 | x <- fl]

boolTo01 :: Num a => Bool -> a
boolTo01 False = 0
boolTo01 True = 1

main :: IO ()
main =
  do
    unless verify_deg3 (fail "Degree 3 vertices not discharged.")
    putStrLn "Degree 3: OK"
    unless verify_deg4 (fail "Degree 4 vertices not discharged.")
    putStrLn "Degree 4: OK"
    unless verify_deg5 (fail "Degree 5 vertices not discharged.")
    putStrLn "Degree 5: OK"
    unless verify_deg6 (fail "Degree 6 vertices not discharged.")
    putStrLn "Degree 6: OK"
    unless verify_big (fail "Degree >=7 vertices not discharged.")
    putStrLn "All vertices: OK"
    unless verify_triangle (fail "Triangles not discharged.")
    putStrLn "Triangles: OK"
    unless verify_four_face (fail "Four-faces not discharged.")
    putStrLn "4-faces: OK"
    unless verify_medium_faces (fail "Medium faces not discharged.")
    putStrLn "Discharged everything!"
    return ()
\end{code}
}

\section{Final charge of $3$-vertices}

The initial charge of a $3$-vertex $v$ is $-1$.  Let $f_1$, $f_2$ and $f_3$ be the faces
incident with $v$, with $|f_1|\le|f_2|\le |f_3|$.  If $|f_1|=3$, then $|f_2|, |f_3|\ge 5$,
and $v$ receives $1$ from $f_1$.  If $|f_1|=4$, then either $|f_2|=4$, $|f_3|=\Delta^\star$, and
both $f_1$ and $f_2$ send $1/2$ to $v$; or $|f_2|\ge 5$ and $f_1$ sends $1$ to $v$.
In all these cases, $v$ does not send any charge, and thus its final charge is $0$.

Hence, suppose that $|f_1|\ge 5$.  Then, $v$ receives charge by \texttt{iso}$_{\ell}$ and $E_{\ell, i}$ rules,
and sends charge by \texttt{through\_heavy} rules.  For all the possible combinations of lengths of the
incident faces, the resulting charge is non-negative:

\begin{code}
verify_deg3 :: Bool
verify_deg3 = all (\l -> charge_deg3 l >= 0) lens
  where
    lens = [(f1, f2, f3) | f1 <- [5 .. deltaStar],
                           f2 <- [f1 .. deltaStar],
                           f3 <- [f2 .. deltaStar],
                           cdeg [f1, f2, f3] >= deltaStar + 2]

charge_deg3 (f1, f2, f3) = -1 + ruleE f1 (f2 `min` f3)
                              + ruleE f2 (f3 `min` f1)
                              + ruleE f3 (f1 `min` f2)
                              - through_heavy (f1 `min` f2)
                              - through_heavy (f2 `min` f3)
                              - through_heavy (f3 `min` f1)
\end{code}

\section{Final charge of $4$-vertices}

The initial charge of a $4$-vertex $v$ is $0$.  If $v$ is incident with at least one $(\le\!4)$-face, then its
charge is not affected by any of the rules (it is not affected by \texttt{iso}$_{\ell}$ and $E_{\ell, i}$ rules,
as the sink of $v$ is the incident $(\le\!4)$-face).  Otherwise, $v$ receives charge by \texttt{iso}$_{\ell}$ and $E_{\ell, i}$ rules,
and sends charge by \texttt{through\_heavy} rules.  Again, it is easy to verify that the resulting charge is non-negative:

\begin{code}
verify_deg4 :: Bool
verify_deg4 = all (\l -> charge_deg4 l >= 0) lens
  where
    lens = [(f1, f2, f3, f4) | f1 <- [5 .. deltaStar],
                      f2 <- [f1 .. deltaStar],
                      f3 <- [f1 .. deltaStar],
                      f4 <- [f2 .. deltaStar],
                      cdeg [f1, f2, f3, f4] >= deltaStar + 2]

charge_deg4 (f1, f2, f3, f4) = ruleE f1 (f2 `min` f4)
                                 + ruleE f2 (f3 `min` f1)
                                 + ruleE f3 (f4 `min` f2)
                                 + ruleE f4 (f1 `min` f3)
                                 - through_heavy (f1 `min` f2)
                                 - through_heavy (f2 `min` f3)
                                 - through_heavy (f3 `min` f4)
                                 - through_heavy (f4 `min` f1)
\end{code}

\section{Final charge of $5$-vertices}

The initial charge of a $5$-vertex $v$ is $1$.  The final charge is affected by the rules specific to $5$-vertices, as well
as \texttt{iso}$_{\ell}$ and $E_{\ell, i}$ rules from the faces that do not see any $(\le\!4)$-face at $v$, and by \texttt{through\_heavy} rules.
We verify that the resulting charge is non-negative:

\begin{code}
verify_deg5 :: Bool
verify_deg5 = all (\x -> charge_deg5 x >= 0) lens_deg5

to_maybe_isolated prev len next
  | prev < 5 || len < 5 || next < 5 = 0
  | otherwise = ruleE len (prev `min` next)

charge_deg5 (3, f2, 3, f4, f5) =
   1 - five_to_two_triangles (f2 <= 7 && f4 <= 7)
     - five_to_two_triangles (f2 <= 7 && f5 <= 7)
charge_deg5 (3, f2, f3, f4, f5) = 
   1 - five_to_single_triangle n4 - (toInteger n4 % 1) * big_to_four
     + to_maybe_isolated f2 f3 f4
     + to_maybe_isolated f3 f4 f5
     - th * through_heavy deltaStar
 where
   n4 = length $ filter (== 4) [f3, f4]
   th34 = boolTo01 (f3 >= 11 && f4 >= 11)
   th23 = boolTo01 (f2 >= 5 && f3 >= 5)
   th45 = boolTo01 (f4 >= 5 && f5 >= 5)
   th = th23 + th34 + th45
charge_deg5 (f1, f2, f3, f4, f5) = 
   1 - (toInteger n4 % 1) * big_to_four
     + to_maybe_isolated f1 f2 f3
     + to_maybe_isolated f2 f3 f4
     + to_maybe_isolated f3 f4 f5
     + to_maybe_isolated f4 f5 f1
     + to_maybe_isolated f5 f1 f2
     - (toInteger th % 1) * through_heavy deltaStar
 where
   flist = [f1, f2, f3, f4, f5]
   n4 = length $ filter (== 4) flist
   th = length $ filter (>= 11)
               $ zipWith min flist (tail flist ++ [head flist])

lens_deg5 =
  do
    f1 <- [3 .. deltaStar]
    let min_nxt = if f1 == 3 then 5 else f1
    f2 <- [min_nxt .. deltaStar]
    f5 <- [min_nxt .. deltaStar]
    f3 <- [f1 .. deltaStar]
    f4 <- [f3 .. deltaStar]
    guard (f3 + f4 >= 8)
    guard (cdeg [f1, f2, f3, f4, f5] >= deltaStar + 2)
    return (f1, f2, f3, f4, f5)
\end{code}

\section{Final charge of $6$-vertices}

The initial charge of a $6$-vertex $v$ is $2$.  The final charge is affected by the rules specific to $6$-vertices, as well
as \texttt{iso}$_{\ell}$ and $E_{\ell, i}$ rules from the faces that do not see any $(\le\!4)$-face at $v$, and by \texttt{through\_heavy} rules.
We verify that the resulting charge is non-negative:

\begin{code}
verify_deg6 :: Bool
verify_deg6 = all (\x -> charge_deg6 x >= 0) lens_deg6

charge_deg6 (f1, f2, f3, f4, f5, f6) =
   2 - (toInteger n4 % 1) * big_to_four
     + to_maybe_isolated f1 f2 f3
     + to_maybe_isolated f2 f3 f4
     + to_maybe_isolated f3 f4 f5
     + to_maybe_isolated f4 f5 f6
     + to_maybe_isolated f5 f6 f1
     + to_maybe_isolated f6 f1 f2
     - to_triangles
     - (toInteger th % 1) * through_heavy deltaStar
 where
   flist = [f1, f2, f3, f4, f5, f6]
   to_triangles = case (f1, f3, f4, f5) of
                     (3,3,_,3) -> six_to_three_triangles f2 f6
                                  + six_to_three_triangles f2 f4
                                  + six_to_three_triangles f4 f6
                     (3,_,3,_) -> six_to_two_opp_triangles
                     (3,_,_,_) -> six_to_le2_adj_triangles
                     _ -> 0
   tht = case (f1, f3, f4, f5) of
           (3,3,_,3) -> 0
           (3,_,3,_) -> 2 * (boolTo01 (tht_eligible f2 f3)
                        + boolTo01 (tht_eligible f5 f6))
           (3,3,_,_) -> boolTo01 (tht_eligible f4 f5)
                        + boolTo01 (tht_eligible f5 f6)
           (3,_,_,_) -> boolTo01 (tht_eligible f2 f3)
                        + boolTo01 (tht_eligible f5 f6)
           _ -> 0
   n4 = length $ filter (== 4) flist
   thb = length $ filter (>= 11)
                $ zipWith min flist (tail flist ++ [head flist])
   th = thb + tht

tht_eligible f1 f2 = 5 <= f1 && 5 <= f2 && (f1 `min` f2) <= 10

lens_deg6 =
  do
    f1 <- [3 .. deltaStar]
    let min_nxt = if f1 == 3 then 5 else f1
    f2 <- [min_nxt .. deltaStar]
    f6 <- [min_nxt .. deltaStar]
    f3 <- [f1 .. deltaStar]
    f5 <- [f3 .. deltaStar]
    f4 <- [f1 .. deltaStar]
    guard (f3 + f4 >= 8)
    guard (f4 + f5 >= 8)
    guard (cdeg [f1, f2, f3, f4, f5, f6] >= deltaStar + 2)
    return (f1, f2, f3, f4, f5, f6)
\end{code}

\section{Final charge of $(\ge\!7)$-vertices}

Let $v$ be a vertex of degree $d\ge 7$.  Let $f_1$, \ldots, $f_d$ be the faces incident with $v$ in order.
For $1\le i\le d$, let $c_i$ consist of the following contributions to the final charge of $v$:
\begin{itemize}
\item If $|f_i|=3$,
\begin{itemize}
\item the amount of charge sent from $v$ to $f_i$ according to the rules for heavy vertices, and
\item the amount of charge sent from $v$ due to $f_i$ by through\_heavy rules to the edges $e$ of faces neighboring with $f_i$
such that $5\le m(e)\le 10$.
\end{itemize}
\item If $|f_i|=4$, the amount of charge $v$ sends to $f_i$ according to the rules for heavy vertices.
\item If $|f_i|\ge 5$,
\begin{itemize}
\item the charge received from $f_i$ according to the \texttt{iso}$_{\ell}$ and $E_{\ell, i}$ rules, and
\item half the charge sent to incident edges $e$ with $m(e)\ge 11$ using through\_heavy rules.
\end{itemize}
\end{itemize}
Note that $c_i$ depends only on $|f_{i-2}|$, \ldots, $|f_{i+2}|$ (with indices modulo $d$), and that the total change
of charge of $v$ is $\sum_{i=1}^d c_i$.  Let $q_i=\frac{1}{2}c_{i-1}+c_i+\frac{1}{2}c_{i+1}$, with indices modulo $d$.  By the case analysis
below, $q_i\le 1$, and thus $\sum_{i=1}^d c_i=\frac{1}{2}\sum_{i=1}^d q_i\le \frac{d}{2}$.
Hence, if $d\ge 8$, then the final charge of $v$ is at least $d - 4 -\frac{d}{2}\ge 0$.

Suppose that $d=7$.  Call an index $i$ \emph{needy} if either $|f_{i-1}|=|f_{i+1}|=3$, or $|f_{i-2}|=|f_i|=|f_{i+2}|=3$,
and \emph{tame} otherwise.  If $v$ is incident with at most two triangles, then there are at least 4 tame indices $i$ such that $|f_i|>3$.
In the case analysis below, we get a better estimate for $q_i$ of such indices.
These better estimates imply that $\sum_{i=1}^7 q_i\le 6$, and thus the amount of charge send by $v$ is at most $3$ and the final charge of $v$ is non-negative.
If $v$ is incident with three triangles, then it sends \texttt{6\_to\_tri\_3\_light} to one of them, \texttt{6\_to\_tri\_le2\_adj} to the other two,
and at most twice  \texttt{through\_heavy}$_{\Delta^\star}$ to the edge not incident with any triangle.  The sum of these charges is at most 3, and thus the final charge
of $v$ is non-negative.

\begin{code}
verify_big :: Bool
verify_big = maxRelevantQ <= 1
             && 3 * maxRelevantQ + 4 * maxTameLQ <= 6
             && six_to_three_triangles 5 5 
                + 2 * six_to_le2_adj_triangles
                + 2 * through_heavy deltaStar <= 3

maxRelevantQ = maximum $ map computeQ relevantAngles
maxTameLQ = maximum $ map computeQ tameOnLonger

type Angle = Array Int (Maybe Int)

computeQ :: Angle->Rational
computeQ st = computeC (-1) st / 2
              + computeC 0 st
              + computeC 1 st / 2

computeC :: Int -> Angle -> Rational
computeC at st =
  let rst = array (-2,2) [(i, fromJust (st ! (at + i))) | i <- [-2 .. 2]]
   in case rst ! 0 of
        3 -> triangleContr (rst ! (-2)) (rst ! 2)
             + thContr (rst ! (-1)) (rst ! (-2))
             + thContr (rst ! 1) (rst ! 2)
        4 -> big_to_four
        _ -> -to_maybe_isolated (rst ! (-1)) (rst ! 0) (rst ! 1)
             + normalTh (rst ! 0) (rst ! 1) / 2
             + normalTh (rst ! 0) (rst ! (-1)) / 2
  where
    triangleContr 3 3 = six_to_three_triangles 5 5
    triangleContr x y
      | x <= 4 || y <= 4 = six_to_le2_adj_triangles
    triangleContr _ _ = six_to_two_opp_triangles
    thContr p1 p2
      | p2 <= 4 = 0
      | p1 >= 11 && p2 >= 11 = 0
      | otherwise = through_heavy deltaStar
    normalTh p1 p2 = if p1 >= 11 && p2 >= 11
                        then through_heavy deltaStar
                        else 0

relevantAngles :: [Angle]
relevantAngles =
  do
    let gener = array (-4, 4) [(i, Nothing) | i <-[-4 .. 4]]
    mid <- relevantForC 0 gener
    l <- relevantForC (-1) mid
    relevantForC 1 l

tameAngles :: [Angle]
tameAngles = filter isTame relevantAngles
  where
    isTame an
        | fj 0 == 3 = fj (-2) /= 3 || fj 2 /= 3
        | otherwise = fj (-1) /= 3 || fj 1 /= 3
      where
        fj i = fromJust (an ! i)
tameOnLonger = filter (\an -> an ! 0 /= Just 3) tameAngles

relevantForC :: Int->Angle->[Angle]
relevantForC at st =
  do
    st' <- extend at st
    case fromJust (st' ! at) of
      3 -> do
             st1 <- extend (at - 1) st'
             st2 <- extend (at - 2) st1
             st3 <- extend (at + 1) st2
             extend (at + 2) st3
      4 -> return st'
      _ -> do
             st1 <- extend (at - 1) st'
             extend (at + 1) st1
  where
    extend i ast =
      do
        iVal <- possibleChoices (ast ! i) (ast ! (i-1)) (ast ! (i+1))
        return $ ast // [(i, Just iVal)]
    possibleChoices (Just x) _ _ = [x]
    possibleChoices _ a b = [lbn a `max` lbn b .. deltaStar]
    lbn (Just 3) = 5
    lbn (Just 4) = 4
    lbn _ = 3
\end{code}

\section{Final charge of triangles}

Let $Q=v_1v_2v_3$ be a triangle.  For $i=1,2,3$, let $f_i$ denote the face incident with $v_iv_{i+1}$ distinct from $Q$.
Let $N_i$ denote the list of lengths of faces at $v_i$ in order, excluding $f_i$, $Q$, and $f_{i-1}$.
Firstly, we distinguish all possible lengths of faces $f_1$, $f_2$, and $f_3$, and for the first and the last
elements of $N_i$, we decide whether they have length $3$, $4$, or larger.  We call this information the \emph{shape}
of $Q$.  This gives us enough information
to determine the amount of charge $Q$ loses to incident $3$-vertices, as well as the amount of charge
received from the incident faces by the basic rules, the \texttt{short\_to\_lightA} rules,
the \texttt{face\_to\_lightA} rules, the \texttt{light\_C\_extra} rules,
the rule \texttt{four2}, rules \texttt{$\star$\_CC\_to\_5\_extra} and \texttt{$\star$\_CC\_to\_11\_extra},
and the rule \texttt{10\_to\_13\_A\_extra}.

\begin{code}
data NListElt = NLThree | NLFour | NLLarge deriving (Eq, Show)
type NList = [NListElt]
nLists :: [NList]
nLists = [[]] ++ [[a] | a <- pos] ++ [[a,b] | a <- pos, b <- pos]
  where
    pos = [NLThree, NLFour, NLLarge]
type TriangleShape = (Int, NList, Int, NList, Int, NList)

triangleShapes :: [TriangleShape]
triangleShapes =
  do
    l1 <- [5 .. deltaStar]
    v1 <- nLists
    l2 <- [l1 .. deltaStar]
    guard (estCdeg l1 v1 l2 >= deltaStar + 2)
    v2 <- nLists
    l3 <- [l2 .. deltaStar]
    guard (estCdeg l2 v2 l3 >= deltaStar + 2)
    v3 <- nLists
    guard (estCdeg l3 v3 l1 >= deltaStar + 2)
    let sh = (l1, v1, l2, v2, l3, v3)
    guard (not $ reduTRIANGLE0 sh)
    guard (not $ reduTRIANGLE1 sh)
    guard (not $ reduTRIANGLE2 sh)
    return sh
 where
  estCdeg l1 [] l2 = cdeg [3, l1, l2]
  estCdeg l1 [NLThree] l2 = cdeg [3, l1, 3, l2]
  estCdeg l1 [NLFour] l2 = cdeg [3, l1, 4, l2]
  estCdeg l1 [NLLarge] l2 = deltaStar + 2
  estCdeg l1 [_,_] l2 = deltaStar + 2
  reduTRIANGLE0 (l1, v1, l2, v2, l3, v3)
    | bg v1 || bg v2 || bg v3 = False
    | null v1 && cdeg [3, l1, l2] <= deltaStar + 2 = True
    | null v2 && cdeg [3, l2, l3] <= deltaStar + 2 = True
    | null v3 && cdeg [3, l3, l1] <= deltaStar + 2 = True
    | otherwise = False
  reduTRIANGLE1 ts = reduTRIANGLE1s ts
                     || reduTRIANGLE1s rs
                     || reduTRIANGLE1s (rotShape rs)
    where
      rs = rotShape ts
  reduTRIANGLE1s (l1, v1, l2, v2, l3, v3)
    | not (null v2) || not (null v3) || v1 /= [NLFour] || t >= 2 = False
    | otherwise = cdeg [3, l1, 4, l2] <= 2 * deltaStar + 3 - t - l3
    where
      t = cdeg [3, l1, l3] + cdeg [3, l2, l3] - 2 * deltaStar - 4 
  reduTRIANGLE2 ts = reduTRIANGLE2s ts
                     || reduTRIANGLE2s rs
                     || reduTRIANGLE2s (rotShape rs)
    where
      rs = rotShape ts
  reduTRIANGLE2s (l1, v1, l2, v2, l3, v3)
    | bg v3 = False
    | null v1 && v2 == [NLFour]
      && cdeg [3,l1,l2] == deltaStar + 2
      && cdeg [3,l2,4,l3] <= deltaStar + 3 = True
    | null v2 && v1 == [NLFour]
      && cdeg [3,l2,l3] == deltaStar + 2
      && cdeg [3,l1,4,l2] <= deltaStar + 3 = True
    | otherwise = False
  bg [] = False
  bg [NLThree] = False
  bg _ = True

rotShape (l1, v1, l2, v2, l3, v3) = (l2, v2, l3, v3, l1, v1)

shapeCharge :: TriangleShape -> Rational
shapeCharge ts = -1 + shapeChargeOne ts 
                    + shapeChargeOne rts
                    + shapeChargeOne rrts
  where
    rts = rotShape ts
    rrts = rotShape rts

shapeChargeOne (l1, v1, l2, v2, l3, v3) = 
    -d3 + basic + sla + fla + lca + f2 - cct + ten
  where
    d3 = if null v1 then 1 else 0
    isA = null v1 && null v2 && null v3
    isB = null v1 && null v2 && v3 == [NLThree]
    isC = not isA && not isB
    etp = aet (reverse v1)
    etn = aet v2
    aet [] = Deg3
    aet (NLThree:_) = DG4_Short
    aet (NLFour:_) = DG4_Short
    aet _ = DG4_Long
    basic = if isA then ruleA l2 
            else if isB then ruleB l2
            else ruleC etp l2 etn
    sla = if isA && 7 <= l2 && l2 <= 8
             then short_to_lightA l2 l1 l3
             else 0
    fla = if isA && 9 <= l2 && l2 <= 11
             then flaVal
             else 0
    flaVal
      | (l1 `min` l3) == deltaStar + 6 - l2
        && (l1 `max` l3) <= deltaStar + 8 - l2
           = let tl = l1 + l2 == deltaStar + 6
                 tr = l3 + l2 == deltaStar + 6
              in face_to_lightA l2 (tl && tr)
      | otherwise = 0
    lca = if isC && 6 <= l2 && l2 <= 7 then lcaVal else 0
    lcaVal = (if null v1 then light_C_extra l2 l1 else 0) 
             + (if null v2 then light_C_extra l2 l3 else 0)
    f2 = if v1 == [NLFour] && l1 >= deltaStar - 1 && l2 >= deltaStar - 1
            then four2 
            else 0
    cct = if l2 == 5 || l2 == 11
            then cctVal v1 v2 + cctVal (reverse v2) (reverse v1)
            else 0
    cctVal [] (NLThree:_) = star_CC_extra l2
    cctVal _ _ = 0
    ten = if isA && l2 == 10 then tenVal else 0
    tenVal = (boolTo01 (l1 <= 13) + boolTo01 (l3 <= 13)) * ten_to_13_A_extra
\end{code}

In addition to the shape, we need more information about the face lengths to
determine the amount of charge received by $E$ rules through vertices of degree $4$,
sent or received by \texttt{through\_heavy} rules, and using the rule \texttt{11\_to\_opp\_66tri\_extra}.
Also, more information is needed to determine the amount of charge received from the incident $(\ge\!5)$-vertices.
In all the cases, the charge is due to a
specific vertex $v$ incident with $Q$, and its amount only depends on the lengths of the faces
at $v$ (in addition to the shape of the face).  Hence, we can independently determine the worst
case at each vertex of $Q$.

\begin{code}
triangle_worst_case :: TriangleShape->Rational
triangle_worst_case ts = shapeCharge ts
                         + triangleWCV ts
                         + triangleWCV rts
                         + triangleWCV rrts
  where
    rts = rotShape ts
    rrts = rotShape rts

triangleWCV :: TriangleShape->Rational
triangleWCV ts@(l1, v1, l2, v2, l3, v3)
  | null v1 || v1 == [NLThree] || v1 == [NLFour] = 0
  | v1 == [NLLarge] = minimum $ triangleWCV4ch ts
  | otherwise = minimum $ triangleWCV5ch ts ++ triangleWCV6ch ts

triangleWCV4ch :: TriangleShape->[Rational]
triangleWCV4ch (l1, v1, l2, v2, l3, v3) =
  do
    lf <- [5 .. deltaStar]
    guard (cdeg [3, l1, lf, l2] >= deltaStar + 2)
    guard (not $ reduTRIANGLE1 lf)
    return $ isol lf - th lf + opp lf
  where
    isol lf = ruleE lf (l1 `min` l2)
    th lf = through_heavy (l1 `min` lf) + through_heavy (l2 `min` lf)
    opp lf = if lf == 11 && l1 <= 6 && l2 <= 6
                then eleven_to_opp_66tri_extra
                else 0
    reduTRIANGLE1 lf
      | not (null v2) || not (null v3) || t >= 2 = False
      | otherwise = cdeg [3, l1, lf, l2] <= 2 * deltaStar + 3 - t - l3
      where
        t = cdeg [3, l1, l3] + cdeg [3, l2, l3] - 2 * deltaStar - 4

triangleWCV5ch :: TriangleShape->[Rational]
triangleWCV5ch ts@(l1, v1@[n1,n2], l2, v2, l3, v3)
  | not compat = []
  | n2 == NLThree = triangleWCV533ch (l2, rv1, l1, rv3, l3, rv2)
  | n1 == NLThree = triangleWCV533ch ts
  | otherwise = return (ac l1 n1 + ac l2 n2 + bigv)
 where
  rv1 = reverse v1
  rv2 = reverse v2
  rv3 = reverse v3
  compat
    | n1 == NLThree && n2 /= NLLarge = False
    | n2 == NLThree && n1 /= NLLarge = False
    | n1 == NLFour && n2 == NLFour
      && cdeg [3, l1, 4, 4, l2] < deltaStar + 2 = False
    | otherwise = True
  ac l NLFour = 0
  ac l NLLarge = if l <= 10 then through_heavy deltaStar else 0
  bigv = five_to_single_triangle (boolTo01 (n1 == NLFour)
                                  + boolTo01 (n2 == NLFour))

triangleWCV533ch :: TriangleShape->[Rational]
triangleWCV533ch (l1, v1, l2, v2, l3, v3) =
  do
    lf <- [5 .. deltaStar]
    guard (cdeg [3, l1, 3, lf, l2] >= deltaStar + 2)
    guard (not $ reduTRIANGLE1 lf)
    return $ th lf + bigv
 where
  reduTRIANGLE1 lf
    | not (null v2) || not (null v3) || t >= 2 = False
    | otherwise = cdeg [3, l1, 3, lf, l2] <= 2 * deltaStar + 3 - t - l3
    where
      t = cdeg [3, l1, l3] + cdeg [3, l2, l3] - 2 * deltaStar - 4
  th lf
    | lf >= 11 && l2 >= 11 = -(through_heavy (lf `min` l1)) / 2
    | l2 >= 11 = -through_heavy l1
    | otherwise = through_heavy lf
  bigv = five_to_two_triangles (l1 <= 7 && l2 <= 7)

triangleWCV6ch :: TriangleShape->[Rational]
triangleWCV6ch (l1, [n1,n2], l2, v2, l3, v3) =
  return (ac l1 n1 + ac l2 n2 + bigv)
 where
  ac l NLLarge = if l <= 10 then through_heavy deltaStar else 0
  ac l _ = 0
  bigv
    | n1 == NLThree && n2 == NLThree = six_to_three_triangles l1 l2
    | n1 == NLLarge && n2 == NLLarge = six_to_two_opp_triangles
    | otherwise = six_to_le2_adj_triangles

verify_triangle :: Bool
verify_triangle = all (\ts -> triangle_worst_case ts >= 0) triangleShapes
\end{code}

\section{Final charge of $4$-faces}

The \emph{shape} of a $4$-face is defined analogously to the shape of a triangle.
The shape gives enough information to determine the charge sent to incident $3$-vertices,
received from the incident faces by the basic rules and
the \texttt{light\_D\_extra} rules, the charge received from incident $(\ge\!5)$-faces, the charge sent by the rule \texttt{four2},
and the charge sent or received by the rule \texttt{four2}.  We can also upper bound the charge sent by the \texttt{through\_heavy} rules,
and lower bound the charge received by \texttt{iso}$_{\ell}$ and $E_{\ell, i}$ rules.

\begin{code}
type FFShape = (Int, NList, Int, NList, Int, NList, Int, NList)

ffShapes :: [FFShape]
ffShapes =
  do
    l1 <- [4 .. deltaStar]
    v1 <- nLists
    l2 <- [l1 .. deltaStar]
    guard (validNbr l1 v1 l2)
    guard (estCdeg l1 v1 l2 >= deltaStar + 2)
    v2 <- nLists
    l3 <- [l1 .. deltaStar]
    guard (validNbr l2 v2 l3)
    guard (estCdeg l2 v2 l3 >= deltaStar + 2)
    v3 <- nLists
    l4 <- [l2 .. deltaStar]
    guard (validNbr l2 v3 l4)
    guard (estCdeg l3 v3 l4 >= deltaStar + 2)
    v4 <- nLists
    guard (validNbr l4 v4 l1)
    guard (estCdeg l4 v4 l1 >= deltaStar + 2)
    let sh = (l1, v1, l2, v2, l3, v3, l4, v4)
    guard (not $ reduFOUR0 sh)
    guard (not $ reduFOUR1 sh)
    guard (not $ reduFOUR2 sh)
    return sh
 where
  estCdeg l1 [] l2 = cdeg [4, l1, l2]
  estCdeg l1 [NLThree] l2 = cdeg [4, l1, 3, l2]
  estCdeg l1 [NLFour] l2 = cdeg [4, l1, 4, l2]
  estCdeg l1 [NLLarge] l2 = deltaStar + 2
  estCdeg l1 [_,_] l2 = deltaStar + 2
  validNbr _ [] _ = True
  validNbr l1 v l2 = validOne l1 (head v) && validOne l2 (last v)
  validOne 4 NLThree = False
  validOne _ _ = True
  reduFOUR0 (l1, v1, l2, v2, l3, v3, l4, v4)
    | not (null v1 && null v2 && null v3 && null v4) = False
    | otherwise = l1 + l3 <= 9 || l2 + l4 <= 9
  reduFOUR1 (l1, v1, l2, v2, l3, v3, l4, v4)
    | not (null v1 && null v2 && null v3 && null v4) = False
    | l1 == 5 && l3 == 5 = l2 <= deltaStar - 1 || l4 <= deltaStar - 1
    | l2 == 5 && l4 == 5 = l1 <= deltaStar - 1 || l3 <= deltaStar - 1
    | otherwise = False
  reduFOUR2 (l1, v1, l2, v2, l3, v3, l4, v4)
    | not (null v1 && null v2 && null v3 && null v4) = False
    | l1 == 6 && l3 == 6 = l2 <= deltaStar - 1 
                           && l4 <= deltaStar - 1
                           && (l2 `min` l4 <= deltaStar - 2)
    | l2 == 6 && l4 == 6 = l1 <= deltaStar - 1
                           && l3 <= deltaStar - 1
                           && (l1 `min` l3 <= deltaStar - 2)
    | otherwise = False

rotFFShape (l1, v1, l2, v2, l3, v3, l4, v4) = (l2, v2, l3, v3, l4, v4, l1, v1)

ffShapeCharge :: FFShape -> Rational
ffShapeCharge ts = ffChargeOne ts
                   + ffChargeOne r1
                   + ffChargeOne r2
                   + ffChargeOne r3
  where
    r1 = rotFFShape ts
    r2 = rotFFShape r1
    r3 = rotFFShape r2

ffChargeOne (l1, v1, l2, v2, l3, v3, l4, v4) =
    -d3 + ge5 + basic + eis + lda - f2 + f1rec - f1send - th - ft5
  where
    d3 | null v1 = if l1 == 4 || l2 == 4 then 1 % 2 else 1
       | otherwise = 0
    ge5 = if length v1 == 2 then big_to_four else 0
    isG = null v1 && null v2 && null v3 && null v4 && l4 == 4
    isD = not isG 
    etp = aet (reverse v1) l1
    etn = aet v2 l3
    aet [] l
      | l <= 4 = DG4_Short
      | otherwise = Deg3
    aet (NLThree:_) _ = DG4_Short
    aet (NLFour:_) _ = DG4_Short
    aet _ _ = DG4_Long
    basic
      | l2 == 4 = 0
      | otherwise = if isG then ruleG l2 else ruleD etp l2 etn
    eis
      | v1 == [NLLarge] && l1 > 4 && l2 > 4 = ruleE lbnd (l1 `min` l2)
      | otherwise = 0
      where
        lbndUA = deltaStar + 6 - l1 - l2
        lbnd = if lbndUA < 5 then 5 else lbndUA
    lda = if isD && l2 == 6 then ldaVal else 0
    ldaVal = (if null v1 then light_D_extra l2 l1 else 0)
             + (if null v2 then light_D_extra l2 l3 else 0)
    f2 = if v1 == [NLThree]
            && l1 >= deltaStar - 1
            && l2 >= deltaStar - 1
         then four2 else 0
    f1rec
      | v1 == [NLLarge] && v2 == [NLLarge]
        && l1 == 4 && l2 == 4 && l3 == 4 = four1
      | otherwise = 0
    f1send
      | v1 == [NLFour] && v2 == [NLFour] && l2 == 4 = four1
      | otherwise = 0
    th
      | null v1 = through_heavy (l1 `min` l2)
      | v1 == [NLLarge] && l1 > 4 && l2 > 4 =
                through_heavy l1 + through_heavy l2
      | v1 == [NLLarge] = (through_heavy l1 + through_heavy l2) / 2
      | otherwise = 0
    ft5
      | null v3 && null v4 && l4 <= 5 = 0
      | null v1 && null v2 && l2 == 5 = four_to_five
      | otherwise = 0

verify_four_face :: Bool
verify_four_face = all (\fs -> ffShapeCharge fs >= 0) ffShapes
\end{code}

\section{Final charge of $\ell$-faces for $5\le \ell\le 13$}

Firstly, we enumerate all possible numbers of various types of edges incident with
the face---weak faces, i.e., A-triangles, B-triangles or columns; and small
faces (other triangles and $4$-faces) distinguished by the number of their
vertices that are in another small face.  Note that a weak face is not consecutive
to another weak or small face.  This information (which we call a \emph{rough inventory})
of the face is sufficient to determine the final charge of $(\ge\!12)$-faces.

\begin{code}
data FaceType = FTWeak | FTSmall0 | FTSmall1 | FTSmall2 
                deriving (Eq, Ord, Ix, Show)
type RoughInventory = Array FaceType Int

inventories :: Int -> [RoughInventory]
inventories len =
  return (array (FTWeak,FTSmall2)
                [(FTWeak,0),(FTSmall0,0),
                 (FTSmall1,0),(FTSmall2,len)])
  `mplus`
  do
    wk <- [0 .. (len `div` 2)]
    -- reducible configuration TRIANGLE_0
    guard $ not (len == 5 && wk > 0)
    -- reducible configuration SIX_0
    guard $ not (len == 6 && wk > 1)
    small0 <- [0 .. len]
    guard $ 2 * small0 + 2 * wk <= len
    small1 <- [0, 2 .. len]
    let occ = 2 * small0 + 2 * wk + (3 * small1 `div` 2)
    guard $ occ <= len
    small2 <- [0 .. len - occ]
    guard $ not (small1 == 0 && small2 > 0)
    return (array (FTWeak,FTSmall2)
                  [(FTWeak,wk),(FTSmall0,small0),
                  (FTSmall1,small1),(FTSmall2,small2)])

riIsolated :: Int -> RoughInventory -> Int
riIsolated len inv = len - 2 * nsin - ncha - (inv ! FTSmall2)
  where
    nsin = inv ! FTSmall0 + inv ! FTWeak
    ncha = 3 * inv ! FTSmall1 `div` 2

chargeGe12 :: Int -> RoughInventory -> Rational
chargeGe12 len inv = (toInteger len % 1) - 4 - sent
  where
    niso = riIsolated len inv
    nxBig = 2 * inv ! FTSmall0 + inv ! FTSmall1
    nxSmall = inv ! FTSmall1 + 2 * inv ! FTSmall2
    sent = toInteger (inv ! FTWeak) % 1 * weak len
           + toInteger nxSmall % 1 * small len True
           + toInteger nxBig % 1 * small len False
           + toInteger niso % 1 * iso len
\end{code}

On $(\le\!11)$-faces, we need to know a more detailed inventory information, distinguishing the weak faces into
A-triangles (also specifying whether the vertex opposite to the face is adjacent to another vertex of degree three
incident with a triangle, which is necessary to resolve the through\_heavy contributions),
B-triangles or columns, etc.  This is no longer sufficient to determine the exact
final charge of the face, but it gives us a lower bound, which enables us to filter out most of the options.

\begin{code}
data DetFace = TriaA Bool | TriaB | Column
               | TriaC AdjEdgeType AdjEdgeType
               | Four AdjEdgeType AdjEdgeType
               | Iso | Long Int
               deriving (Eq, Ord, Show)
type Inventory = M.Map DetFace Int

ftBasic len (TriaA True) = ruleA len
ftBasic len (TriaA False) = ruleA len - through_heavy (deltaStar + 6 - len)
ftBasic len TriaB = ruleB len
ftBasic len Column = ruleG len
ftBasic len (TriaC a1 a2) = ruleC a1 len a2
ftBasic len (Four a1 a2) = ruleD a1 len a2
ftBasic len Iso = ruleE len 5

part :: Int -> Int -> [[Int]]
part 1 x = return [x]
part n x =
  do
    f <- [0 .. x]
    r <- part (n - 1) (x - f)
    return (f:r)

clarify :: Int -> RoughInventory->[Inventory]
clarify len ri =
  do
    [at,af,b,g] <- part 4 (ri ! FTWeak)
    [c33, c3l, cll, d33, d3l, dll] <- part 6 (ri ! FTSmall0)
    [cs3, csl, ds3, dsl] <- part 4 (ri ! FTSmall1)
    [css, dss] <- part 2 (ri ! FTSmall2)
    return $ M.fromList [(TriaA True, at), (TriaA False, af),
                         (TriaB, b), (Column, g),
                         (TriaC Deg3 Deg3, c33),
                         (TriaC Deg3 DG4_Long, c3l),
                         (TriaC DG4_Long DG4_Long, cll),
                         (Four Deg3 Deg3, d33),
                         (Four Deg3 DG4_Long, d3l),
                         (Four DG4_Long DG4_Long, dll),
                         (TriaC Deg3 DG4_Short, cs3),
                         (TriaC DG4_Long DG4_Short, csl), 
                         (Four Deg3 DG4_Short, ds3),
                         (Four DG4_Long DG4_Short, dsl), 
                         (TriaC DG4_Short DG4_Short, css),
                         (Four DG4_Short DG4_Short, dss),
                         (Iso, riIsolated len ri)]

lbInvCharge :: Int -> Inventory -> Rational
lbInvCharge len inv =
    toInteger len % 1 - 4 - basic - sla - fla - lca - lda - elop - tta
  where
    basic = M.foldrWithKey basicAcc 0 inv
    basicAcc _ 0 acc = acc
    basicAcc fc k acc = acc + (toInteger k % 1) * ftBasic len fc
    sla
     | len < 7 || len > 8 = 0
     | otherwise = toInteger (inv M.! TriaA True + inv M.! TriaA False) % 1
                   * maxSla len
    fla
     | len < 9 || len > 11 = 0
     | otherwise = toInteger (inv M.! TriaA True + inv M.! TriaA False) % 1
                   * maxFla len
    cends = 2 * inv M.! TriaC Deg3 Deg3
                + inv M.! TriaC Deg3 DG4_Long
                + inv M.! TriaC Deg3 DG4_Short
    dends = 2 * inv M.! Four Deg3 Deg3
                + inv M.! Four Deg3 DG4_Long
                + inv M.! Four Deg3 DG4_Short
    lca
     | len < 6 || len > 7 = 0
     | otherwise = toInteger cends % 1 * maxLca len
    lda
     | len /= 6 = 0
     | otherwise = toInteger dends % 1 * maxLda len
    maxLca len = maximum [light_C_extra len x
                          | x <- [deltaStar+5-len .. deltaStar]]
    maxLda len = maximum [light_D_extra len x
                          | x <- [deltaStar+4-len .. deltaStar]]
    maxSla len = maximum [short_to_lightA len x y
                          | x <- [deltaStar+6-len .. deltaStar],
                            y <- [deltaStar+6-len .. deltaStar]]
    maxFla len = face_to_lightA len True `max` face_to_lightA len False
    elop
     | len /= 11 = 0
     | otherwise = toInteger (inv M.! Iso) % 1 * eleven_to_opp_66tri_extra
    tta
     | len /= 10 = 0
     | otherwise = toInteger (inv M.! TriaA True + inv M.! TriaA False) % 1
                   * 2 * ten_to_13_A_extra

relevantInventories :: Int->[Inventory]
relevantInventories len = filter (\inv -> lbInvCharge len inv < 0) cis
  where
    ris = inventories len
    cis = concatMap (clarify len) ris

-- further functions do not consider the special case of all incident faces
-- being small; verify that all such cases were proven to be discharged
-- in relevantInventories
verifyAllSmall :: Int -> Bool
verifyAllSmall len = all (\inv -> lbInvCharge len inv >= 0) invs
  where
   ri = array (FTWeak,FTSmall2)
              [(FTWeak,0),(FTSmall0,0),(FTSmall1,0),(FTSmall2,len)]
   invs = clarify len ri
\end{code}

Next, we list all possible cyclic orders of the items in the inventories, and assign labels
to the neighboring faces.

\begin{code}
data LBSize = Exact Int | AtLeast Int deriving (Eq,Show)
data Neighborhood = Nbhd {nbElts :: Int,
                          nbItems :: [DetFace],
                          nbFaces :: Array Int LBSize}

instance Show Neighborhood where
  showsPrec _  Nbhd{nbElts = n, nbItems = it} = shows (take n it)

allOrders :: Inventory -> [Neighborhood]
allOrders inv = allOrdersExt inv 0 []

allOrdersExt inv nf acc
  | emptyInv inv = let ca = acc ++ ca 
                    in [Nbhd {nbElts = length acc, nbItems = ca,
                              nbFaces = array (1,nf)
                                              [(i, AtLeast 5)
                                               | i <- [1..nf]]}]
  | otherwise = 
      do
        (bl, inv') <- getBlock inv
        allOrdersExt inv' (nf + 1) (Long (nf + 1) : bl ++ acc)

emptyInv inv = all (== 0) $ M.elems inv

getBlock :: Inventory -> [([DetFace], Inventory)]
getBlock inv =
 do
   (o, nin) <- takeOne (TriaA True) inv `mplus`
               takeOne (TriaA False) inv `mplus`
               takeOne TriaB inv `mplus`
               takeOne Column inv `mplus`
               takeOne (TriaC Deg3 Deg3) inv `mplus`
               takeOne (TriaC Deg3 DG4_Long) inv `mplus`
               takeOne (TriaC DG4_Long DG4_Long) inv `mplus`
               takeOne (Four Deg3 Deg3) inv `mplus`
               takeOne (Four Deg3 DG4_Long) inv `mplus`
               takeOne (Four DG4_Long DG4_Long) inv `mplus`
               takeOne Iso inv
   return ([o], nin)
 `mplus`
   longBlocks inv

takeOne x inv =
   do
     guard (inv M.! x > 0)
     return (x, M.adjust (subtract 1) x inv)

longBlocks :: Inventory -> [([DetFace], Inventory)]
longBlocks inv =
  do
    (s, inv') <- starter False inv
    (e, inv'') <- starter True inv'
    (m, ir) <- mids inv''
    return (s : m ++ [e], ir)
  where
    starter rev ain =
      do
        (s,nin) <- takeOne (TriaC Deg3 DG4_Short) ain `mplus`
                   takeOne (TriaC DG4_Long DG4_Short) ain `mplus`
                   takeOne (Four Deg3 DG4_Short) ain `mplus`
                   takeOne (Four DG4_Long DG4_Short) ain
        return (if rev then revDF s else s, nin)
    revDF (TriaC x y) = TriaC y x
    revDF (Four x y) = Four y x
    mids ain =
      return ([], ain) `mplus`
      do
        (m, nin) <- takeOne (TriaC DG4_Short DG4_Short) ain `mplus`
                    takeOne (Four DG4_Short DG4_Short) ain
        (md, fin) <- mids nin
        return (m : md, fin)

rotations act 0 = [act]
rotations act rem = act : rotations rst (rem - length fp - 1)
  where
    (fp, rst) = break isLong $ tail act
isLong (Long _) = True
isLong _ = False
reverseDF n act = revic
  where
    revi = map revSingle $ reverse $ take n $ tail act
    revic = revi ++ revic

revSingle (TriaC x y) = TriaC y x
revSingle (Four x y) = Four y x
revSingle x = x

rotRevs :: Neighborhood -> [[DetFace]]
rotRevs Nbhd{nbElts = n, nbItems = it} = rots ++ revs
  where
    rots = rotations it n
    revs = map (reverseDF n) rots

smallestAmongSymmetric :: Neighborhood -> Bool
smallestAmongSymmetric x@Nbhd{nbElts = n, nbItems = it} = all geq (rotRevs x)
  where
    geq act = geq' n act it
    geq' 0 _ _ = True
    geq' k (h1:t1) (h2:t2)
      | isLong h1 && isLong h2 = geq' (k - 1) t1 t2
      | h1 == h2 = geq' (k - 1) t1 t2
      | otherwise = h1 > h2

orderReducible :: Int -> Neighborhood -> Bool
orderReducible len nb@Nbhd{nbElts = n, nbItems = it} = not $ any (redu len) rots
  where
    rots = rotRevs nb
    redu 6 x = reduSIX1 x || reduSIX2 x || reduSIX3 x
    redu 7 x = reduSEVEN0 x
    redu _ _ = False
    reduSIX1 (Long _ : Column : Long _ : TriaC Deg3 _ : _) = True
    reduSIX1 (Long _ : Column : Long _ : Four Deg3 _ : _) = True
    reduSIX1 _ = False
    reduSIX2 (Long _
              : TriaA True
              : Long _
              : TriaC Deg3 Deg3 : _) = True
    reduSIX2 _ = False
    reduSIX3 (Long _
              : Four Deg3 Deg3
              : Long _
              : TriaA True
              : Long _
              : TriaC Deg3 _ : _) = True
    reduSIX3 (Long _
              : Four Deg3 Deg3
              : Long _
              : TriaA True
              : Long _
              : Four Deg3 _ : _) = True
    reduSIX3 _ = False
    reduSEVEN0 (Long _ : TriaA _
                : Long _ : TriaA True
                : Long _ : TriaA _ : _) = True
    reduSEVEN0 (Long _ : TriaA _
                : Long _ : TriaA True
                : Long _ : TriaB : _) = True
    reduSEVEN0 (Long _ : TriaB
                : Long _ : TriaA True
                : Long _ : TriaB : _) = True
    reduSEVEN0 _ = False

orders :: Int -> [Neighborhood]
orders len = filter (orderReducible len) nsym
  where
    ris = relevantInventories len
    os = concatMap allOrders ris
    nsym = filter smallestAmongSymmetric os
\end{code}

Next, we establish lower bounds on the lengths of the neighboring faces, based on the reducible configurations, and
filter out again those that we know to have non-negative charge based on this information.  This suffices
to discharge faces of lengths 6 and 11.

\begin{code}
d3te (TriaA _) = True
d3te TriaB = True
d3te (TriaC _ Deg3) = True
d3te _ = False

d4te (TriaA _) = True
d4te TriaB = True
d4te (TriaC _ Deg3) = True
d4te (Four _ Deg3) = True
d4te _ = False

d3be (TriaA _) = True
d3be TriaB = True
d3be (TriaC Deg3 Deg3) = True
d3be _ = False

lowerBoundLengths :: Int -> Neighborhood -> Neighborhood
lowerBoundLengths len nb@Nbhd{nbFaces = fc} = nb{nbFaces = nfc}
  where
    rr = rotRevs nb
    nfc = foldr lbCurrent fc rr
    lbCurrent cur = lbTRIANGLE0 cur
                    . lbSEVEN2 cur
                    . lbSEVEN3 cur
                    . lbEIGHT0 cur
                    . lbEIGHT5 cur
                    . lbGEN2 cur
    lbTRIANGLE0 (Long a : TriaA _ : _) = lbnd a (deltaStar + 6 - len)
    lbTRIANGLE0 (Long a : TriaB : _) = lbnd a (deltaStar + 6 - len)
    lbTRIANGLE0 (Long a : Column : _) = lbnd a deltaStar
    lbTRIANGLE0 (Long a : TriaC Deg3 _ : _) = lbnd a (deltaStar + 5 - len)
    lbTRIANGLE0 (Long a : Four Deg3 _ : _) = lbnd a (deltaStar + 4 - len)
    lbTRIANGLE0 _ = id
    lbSEVEN2 _ | len /= 7 = id
    lbSEVEN2 (Long a : TriaA True : Long _ : TriaA True : _) = lbnd a deltaStar
    lbSEVEN2 _ = id
    lbSEVEN3 (Long _ : x : Long _ : TriaA True : Long a : y : _)
               | d3be x && d3te (revSingle y) = lbnd a deltaStar
    lbSEVEN3 _ = id
    lbEIGHT0 _ | len /= 8 = id
    lbEIGHT0 (Long _ : TriaA _
              : Long a : TriaA True
              : Long _ : TriaA _ : _) = lbnd a deltaStar
    lbEIGHT0 (Long _ : TriaA _
              : Long a : TriaA True
              : Long _ : TriaB : _) = lbnd a deltaStar
    lbEIGHT0 (Long _ : TriaB
              : Long a : TriaA True
              : Long _ : TriaA _ : _) = lbnd a deltaStar
    lbEIGHT0 (Long _ : TriaB
              : Long a : TriaA True
              : Long _ : TriaB : _) = lbnd a deltaStar
    lbEIGHT0 _ = id
    lbEIGHT5 _ | len /= 8 = id
    lbEIGHT5 (Long _ : x : Long _
              : TriaA True : Long _
              : TriaA True : Long a : y : _)
          | d3be x && d3te (revSingle y) = lbnd a (deltaStar - 1)
    lbEIGHT5 _ = id
    lbGEN2 _ | len < 7 = id
    lbGEN2 (Long _ : TriaA True
            : Long a : TriaA True : _) = lbnd a (deltaStar + 7 - len)
    lbGEN2 _ = id
    lbnd a x afc | x == deltaStar = afc // [(a, Exact deltaStar)]
    lbnd a x afc = case afc ! a of
                     Exact v | v >= x -> afc
                     AtLeast v | v >= x -> afc
                     AtLeast _ -> afc // [(a, AtLeast x)]

lbNeighborhoodCharge :: Int -> Neighborhood -> Rational
lbNeighborhoodCharge len Nbhd{nbElts = n, nbItems = it, nbFaces = fc} = toInteger len % 1 - 4 - sent
  where
    rots = take n $ tails it
    sent = sum $ map (seqCharge len fc) rots

geThan (Exact a) = a
geThan (AtLeast a) = a

seqCharge len fc (_ : Long a : TriaA isT : Long b : _ ) = 
    ruleA len
    - (if isT then 0 else thCharge (fc!a) (fc!b))
    + extraA len (fc!a) (fc!b)
    + ten13extra len (fc!a)
    + ten13extra len (fc!b)
seqCharge len fc (_ : _ : TriaB : _) = ruleB len
seqCharge len fc (_ : _ : Column : _) = ruleG len
seqCharge len fc (_ : Long a : TriaC Deg3 Deg3 : Long b : _) =
    ruleC Deg3 len Deg3
    + extraC len (fc!a)
    + extraC len (fc!b)
seqCharge len fc (_ : Long a : TriaC Deg3 rt : nx : _)
    | rt /= Deg3 = ruleC Deg3 len rt + extraC len (fc!a) - ccExtra len nx
seqCharge len fc (_ : pv : TriaC lt Deg3 : Long b : _)
    | lt /= Deg3 = ruleC lt len Deg3 + extraC len (fc!b) - ccExtra len pv
seqCharge len fc (_ : _ : TriaC lt rt : _)
    | lt /= Deg3 && rt /= Deg3 = ruleC lt len rt 
seqCharge len fc (x : Long a : Four Deg3 Deg3 : Long b : y : _) =
    ruleD Deg3 len Deg3
    + extraD len (fc!a) + extraD len (fc!b)
    - fourFive len (fc!a) (fc!b) (d4te x || d4te (revSingle y))
seqCharge len fc (_ : Long a : Four Deg3 rt : _)
    | rt /= Deg3 = ruleD Deg3 len rt + extraD len (fc!a)
seqCharge len fc (_ : _ : Four lt Deg3 : Long b : _)
    | lt /= Deg3 = ruleD lt len Deg3 + extraD len (fc!b)
seqCharge len fc (_ : _ : Four lt rt : _)
    | lt /= Deg3 && rt /= Deg3 = ruleD lt len rt 
seqCharge len fc (_ : Long a : Iso : Long b : _) =
    ruleE len (geThan (fc!a) `min` geThan (fc!b))
    + elevenOpp len (fc!a) (fc!b)
seqCharge len fc (_ : _ : Long _ : _) = 0

-- by FOUR_1
fourFive 5 x y _ | x == Exact (deltaStar - 1)
                   || y == Exact (deltaStar - 1) = four_to_five
-- by FOUR_2
fourFive 5 _ _ True = four_to_five
fourFive _ _ _ _ = 0

ccExtra 5 (TriaC _ _) = star_CC_extra 5
ccExtra 11 (TriaC _ _) = star_CC_extra 11
ccExtra _  _ = 0

thCharge lf rf = through_heavy (geThan lf `min` geThan rf)

extraA len lf rf
  | 7 <= len && len <= 8 = short_to_lightA len (geThan lf) (geThan rf)
  | 9 <= len && len <= 11 = if mbL || mbR
                               then face_to_lightA len (mbL && mbR)
                               else 0
  | otherwise = 0
 where
  mbL = geThan lf <= deltaStar + 6 - len
        && geThan rf <= deltaStar + 8 - len
  mbR = geThan rf <= deltaStar + 6 - len
        && geThan lf <= deltaStar + 8 - len

extraC len lb
  | 6 <= len && len <= 7 = light_C_extra len (geThan lb)
  | otherwise = 0

extraD len lb
  | len == 6 = light_D_extra len (geThan lb)
  | otherwise = 0

elevenOpp 11 lf rf
  | geThan lf >= 7 || geThan rf >= 7 = 0
  | otherwise = eleven_to_opp_66tri_extra
elevenOpp _ _ _ = 0

ten13extra 10 lf
  | geThan lf > 13 = 0
  | otherwise = ten_to_13_A_extra
ten13extra _ _ = 0

lenOrders :: Int -> [Neighborhood]
lenOrders len = filter (\nb -> lbNeighborhoodCharge len nb < 0) los
  where
    os = orders len
    los = map (lowerBoundLengths len) os
\end{code}

Finally, for the remaining cases, we enumerate all possible lengths of ``interesting'' faces
that affect the charge sent or received by the face, i.e., next to A-triangles,
degree three vertices of C-triangles at $(\le\!7)$-faces, and degree three vertices of non-column $4$-faces at $5$-faces,
and verify that for all the possible cases, the final charge is non-negative.

\begin{code}
interestingFaces :: Int -> Neighborhood -> S.Set Int
interestingFaces len Nbhd{nbElts = n, nbItems = it} = ifs
  where
    rots = take n $ tails it
    ifs = foldr markInt S.empty rots
    markInt (Long a : TriaA _ : Long b : _) aif =
        S.insert a $ S.insert b aif
    markInt (Long a : TriaC Deg3 Deg3 : Long b : _) aif
      | len <= 7 = S.insert a $ S.insert b aif
      | otherwise = aif
    markInt (Long a : TriaC Deg3 _ : _) aif
      | len <= 7 = S.insert a aif
      | otherwise = aif
    markInt (_ : TriaC _ Deg3 : Long a : _) aif
      | len <= 7 = S.insert a aif
      | otherwise = aif
    markInt (Long a : Four Deg3 Deg3 : Long b : _) aif
      | len == 5 = S.insert a $ S.insert b aif
      | otherwise = aif
    markInt (Long a : Four Deg3 _ : _) aif
      | len == 5 = S.insert a aif
      | otherwise = aif
    markInt (_ : Four _ Deg3 : Long a : _) aif
      | len == 5 = S.insert a aif
      | otherwise = aif
    markInt _ aif = aif

decideFaceLengths :: Int -> Neighborhood -> [Neighborhood]
decideFaceLengths len nb@Nbhd{nbFaces = fc} =
    map (\f -> nb{nbFaces = f}) fcs
  where
    intf = S.toList $ interestingFaces len nb
    fcs = decide fc intf
    decide afc [] = return afc
    decide afc (h:t) =
       do
         ch <- choices (afc ! h)
         let nfc = afc // [(h, Exact ch)]
         decide nfc t
      where
        choices (Exact v) = [v]
        choices (AtLeast v) = [v .. deltaStar]

exactReducible :: Int -> Neighborhood -> Bool
exactReducible len Nbhd{nbElts = n, nbItems = it, nbFaces = fc} = any exred rots
  where
    rots = take n $ tails it
    exred ap
      | len == 7 = reduSEVEN1 ap
      | len == 8 = reduEIGHT1 ap || reduEIGHT2a ap
                   || reduEIGHT2b ap || reduEIGHT3 ap
                   || reduEIGHT4a ap || reduEIGHT4b ap || reduEIGHT6 ap
      | len == 9 = reduGEN0 ap || reduGEN1 ap
      | len == 10 = reduTEN ap || reduGEN0 ap || reduGEN1 ap
      | otherwise = False
    reduSEVEN1 (x : Long a : TriaA True : Long b : y : _) =
          d3te x && fc ! a == Exact (deltaStar - 1)
          && fc ! b == Exact (deltaStar - 1)
          && d3te (revSingle y)
    reduSEVEN1 _ = False
    reduEIGHT1 (x : Long a : TriaA True : Long b : y : _) =
        d3te x && gls && d3te (revSingle y)
      where
        gls = (fc ! a == Exact (deltaStar - 2) && fc ! b /= Exact deltaStar)
              || (fc ! b == Exact (deltaStar - 2) && fc ! a /= Exact deltaStar)
    reduEIGHT1 _ = False
    reduEIGHT2a (x : Long a : TriaA True : Long b : TriaA _ : Long c : _) =
        d3te x && gls
      where
        gls = fc ! a /= Exact deltaStar
              && fc ! b /= Exact deltaStar
              && fc ! c /= Exact deltaStar
    reduEIGHT2a _ = False
    reduEIGHT2b (Long a : TriaA _ : Long b : TriaA True : Long c : y : _) =
        d3te (revSingle y) && gls
      where
        gls = fc ! a /= Exact deltaStar
              && fc ! b /= Exact deltaStar
              && fc ! c /= Exact deltaStar
    reduEIGHT2b _ = False
    reduEIGHT3 (Long a : TriaA True : Long b : TriaA True : Long c : _) =
        gls
      where
        gls = fc ! b /= Exact deltaStar
              && (fc ! a == Exact (deltaStar - 2)
                  || fc ! b == Exact (deltaStar - 2))
    reduEIGHT3 _ = False
    reduEIGHT4a (x : Long a : TriaA True : Long b : y : Long c : _) =
        d3te x && d3be y && gls
      where
        gls = (fc ! a == Exact (deltaStar - 2)
               || fc ! b == Exact (deltaStar - 2))
              && fc ! c /= Exact deltaStar
    reduEIGHT4a _ = False
    reduEIGHT4b (Long c : y : Long b : TriaA True : Long a : x : _) =
        d3te (revSingle x) && d3be y && gls
      where
        gls = (fc ! a == Exact (deltaStar - 2)
               || fc ! b == Exact (deltaStar - 2))
              && fc ! c /= Exact deltaStar
    reduEIGHT4b _ = False
    reduEIGHT6 (x : Long a : TriaA True : Long _ : TriaA True : Long b : y : _) =
        d3te x && d3te (revSingle y) && gls
      where
        gls = (fc ! a == Exact (deltaStar - 2) && fc ! b /= Exact deltaStar)
              || (fc ! b == Exact (deltaStar - 2) && fc ! a /= Exact deltaStar)
    reduEIGHT6 _ = False
    reduTEN (x : Long a : TriaA True : Long b : TriaA True : Long c : y : _) =
        d3te x && d3te (revSingle y) && gls
      where
        gls = fc ! b == Exact (deltaStar - 3)
              && not (geThan (fc ! a) >= (deltaStar - 1)
                      && geThan (fc ! c) >= (deltaStar - 1))
    reduTEN _ = False
    reduGEN0 (x : Long a : TriaA True : Long b : y : _) =
        d4te x && d4te (revSingle y) && gls
      where
        gls = (fc ! a == Exact (deltaStar + 6 - len)
               || fc ! b == Exact (deltaStar + 6 - len))
              && not (geThan (fc ! a) >= deltaStar + 9 - len
                      || geThan (fc ! b) >= deltaStar + 9 - len)
    reduGEN0 _ = False
    reduGEN1 (x : Long a : TriaA True : Long b : y : _) =
        (d3te x || d3te (revSingle y)) && gls
      where
        gls = fc ! a == Exact (deltaStar + 6 - len)
              && fc ! b == Exact (deltaStar + 6 - len)
    reduGEN1 _ = False

exLenOrders :: Int -> [Neighborhood]
exLenOrders len = filter (\nb -> lbNeighborhoodCharge len nb < 0) rlos
  where
    os = lenOrders len
    los = concatMap (decideFaceLengths len) os
    rlos = filter (not . exactReducible len) los
\end{code}

Let us now verify all medium-length faces are discharged

\begin{code}
verify_medium len
  | len >= 12 = all (\ri -> chargeGe12 len ri >= 0) ris
  | len == 6 || len == 11 = null (lenOrders len)
  | otherwise = null (exLenOrders len)
  where
    ris = inventories len

verify_medium_faces :: Bool
verify_medium_faces = all verifyAllSmall [5..11]
                      && all verify_medium [5..13]
\end{code}

\section{Final charge of $(\ge\!14)$-faces}

Let $f$ be an $\ell$-face with $\ell\ge 14$.  Let us assign the charge sent by $f$ to its vertices:
If $v_1v_2$ is an edge of $f$ shared with an A-triangle, B-triangle, and column, \texttt{weak}$_{\ell}/2=1-\frac{4}{\ell}$ is assigned to $v_1$ and to $v_2$.
If $v_1$ is an isolated vertex, it is assigned \texttt{iso}$_{\ell}=1-\frac{4}{\ell}$. 

If $v_1v_2v_3$ is a path in the boundary of $f$ and $v_1v_2$ is in a C-triangle or non-column $4$-face, then $\text{\texttt{small}}_{\ell, a(v_1)}$ is assigned to $v_1$ and $\text{\texttt{small}}_{\ell, a(v_2)}$ is
assigned to $v_2$.  If $v_2v_3$ is also in a triangle or a $4$-face $Q$ (which is clearly not an $A$-triangle, $B$-triangle or a column), then
$a(v_2)=1$ and we additionally assign $\text{\texttt{small}}_{\ell,1}$ to $v_2$ for $Q$, and thus $v_2$ is assigned $2\text{\texttt{small}}_{\ell, 1}=1-\frac{4}{\ell}$ in total.
Otherwise, $a(v_2)=0$ and $v_2$ is assigned $\text{\texttt{small}}_{\ell, 0}=1-\frac{4}{\ell}$.

Therefore, the charge sent by $f$ is at most $\ell\left(1-\frac{4}{\ell}\right)=\ell-4$, and thus the final charge of $f$ is non-negative.

\section{Final charge of edges (\texttt{through\_heavy} rules)}

Suppose that $e=uv$ is an edge that sends charge by \texttt{through\_heavy} rules.
If $e$ is an edge with $m(e)\ge 11$, then $u$ is not a vertex of degree three contained in a triangle, $e$ sends $\text{\texttt{through\_heavy}}_{m(e)}$ across $v$,
and receives either $\text{\texttt{through\_heavy}}_{m(e)}$ or $\text{\texttt{through\_heavy}}_{\Delta^star}\ge \text{\texttt{through\_heavy}}_{m(e)}$ from $u$ or the incident triangles or $4$-faces.

If $m(e)\le 10$, then $e$ sends charge only if there is a triangle $Q=uxy$ such that $ux$ and $e$ are incident with the same face $f$ at $u$.
If either $\deg(u)\ge 6$, or $\deg(u)=5$ and $u$ is not contained in two triangles, then $e$ sends \texttt{through\_heavy}$_{\Delta^\star}$ to $Q$,
and receives \texttt{through\_heavy}$_{\Delta^\star}$ from $u$.  If $\deg(u)=5$ and $u$ is contained in another triangle $Q'\neq Q$, then $e$ only sends
$\text{\texttt{through\_heavy}}_{|f|}$ to $Q'$ when $|f|\ge 11$, and in that case $e$ receives $\text{\texttt{through\_heavy}}_{|f|}$ from $Q$.
In all the cases, the final charge of $e$ is non-negative.

\section{Charge values}

The functions defined here describe the amounts of charge sent by particular rules.

\input{RuleValues.lhs}

\end{document}


==> anc/test-reducibility1.c <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#define MAXN 60

/* Precomputed binomial numbers \binom{n}{k}.  */
static unsigned long long nnadk[MAXN][MAXN + 1];
static void
precompute_nnadk (void)
{
  int n, k;

  for (n = 0; n < MAXN; n++)
    {
      nnadk[n][0] = 1;
      for (k = 1; k <= n; k++)
	{
	  nnadk[n][k] = nnadk[n - 1][k - 1] + nnadk[n - 1][k];

	  if (nnadk[n][k] >> 62)
	    abort ();
	}
    }
}

/* The description of a face.  */
struct face
{
  /* The range for the size of the set of colors not forbidden by the precoloring
     of the vertices of the face outside of the configuration.  */
  int remco_f, remco_t;

  /* The list and the number of non-internal vertices incident with the face.  */
  int adjsing[100];
  int nadj;

  /* In case the face is external (remco_f = 0), the id of the set of colors
     not forbidden by the outside vertices of the face.  */
  int setno;
};

/* The faces of the reducent graph.  */
#define MAXF 10
static struct face faces[MAXF];
static int nf;

/* singletons[i] is true if the non-internal vertex 'a' + i appears in the
   configuration and the reducent; ...  */
static int singletons[26];

/* ... in that case, ssetno[i] is the id of the set consisting of the color
   of this vertex.  */
static int ssetno[26];

/* A set of colors referred to from either an external face or a non-internal vertex,
   as described above.  */
struct set
{
  /* If origin >= 0, then the set is referred from the vertex 'a' + origin, otherwise
     from the face (-1 - origin).  */
  int origin;

  /* The lower and the upper bound in the size of the set.  */
  int size_f, size_u;
};

/* An inequality: The sum of the variables listed in the LHS list of length NL is at least
   RHS_MIN and at most RHS_MAX.  */
struct eq
{
  int nl;
  int *lhs;
  int rhs_min, rhs_max;

  /* The next inequality in a linked list.  */
  struct eq *next;
};

/* The sets of colors, see above for details.  */
#define MAXS (MAXF + 26)
static struct set sets[MAXS];
static int nsets;

/* Relationships between the sets arising from the incidences of
   the non-internal vertices with common faces and with external
   faces.  */
enum rel {ANY, SUBSET, SUPERSET, DISJOINT};

static enum rel setrel[MAXS][MAXS];

/* Possible options for the relationships of a color to each of the sets;
   NALL is the number of these options, for i=0,...,nall-1, allowed[i] describes
   it is possible that some color belongs exactly to those sets s for which
   allowed[i][s] is true  .*/
#define MAXALL 10000
static int allowed[MAXALL][MAXS];
static int nall;

#define MAXV 20

/* The graph describing the adjacencies of the vertices with and through the faces.  */
struct graph
{
  /* gph[u][v] is true if u and v are incident with a common face.  */
  int gph[MAXV][MAXV];
  /* gadjset[u][s] is true if u and the vertices responsible for the set
     are incident with a common face.  */
  int gadjset[MAXV][MAXS];
  /* Number of vertices of the graph.  */
  int nv;
};

/* The graph as described above, for the reducent and the configuration.  */
static struct graph reducent, conf;

/* ACTALL describes a possible relation between a color and the sets, with
   some relationships still undecided (marked with -1).  Fix this relationship
   for the set i, setting ACTALL[I] to V, and propagate the consequences of this
   decision to the other sets.  If this results in a contradiction (so setting
   ACTALL[I] to V is not possible), return false, otherwise return true.  */
static int
set_and_prune (int actall[], int i, int v)
{
  int r;

  if (actall[i] != -1)
    return actall[i] == v;

  actall[i] = v;
  for (r = 0; r < nsets; r++)
    switch (setrel[i][r])
      {
      case ANY:
	break;

      case SUBSET:
	if (v == 1 && !set_and_prune (actall, r, 1))
	  return 0;
	break;

      case SUPERSET:
	if (v == 0 && !set_and_prune (actall, r, 0))
	  return 0;
	break;

      case DISJOINT:
	if (v == 1 && !set_and_prune (actall, r, 0))
	  return 0;
	break;

      default:
	abort ();
      }

  return 1;
}

/* ACTALL describes a possible relation between a color and the sets, with
   some relationships still undecided (marked with -1).  Generate all possible
   relations extending ACTALL, storing them in the list ALLOWED.  */
static void
gen_all_mem (int actall[])
{
  int newall[MAXS];
  int i, a, v;

  for (a = 0; a < nsets; a++)
    if (actall[a] == -1)
      break;

  if (a == nsets)
    {
      if (nall == MAXALL)
	abort ();

      for (i = 0; i < nsets; i++)
	if (actall[i])
	  break;

      /* We exclude the possibility of a color not belonging to any of the sets.
	 This possibility is not relevant for us, as in all the configurations,
	 every internal vertex is incident to an external face (see also the
	 verification of this condition in dump_graph), and thus the color
	 used to color such a vertex must appear in the set of colors not forbidden
	 by the precoloring of the non-configuration vertices of this face.  */
      if (i == nsets)
	return;

      for (i = 0; i < nsets; i++)
	allowed[nall][i] = actall[i];

      nall++;
      return;
    }

  for (v = 0; v <= 1; v++)
    {
      for (i = 0; i < nsets; i++)
	newall[i] = actall[i];
      if (set_and_prune (newall, a, v))
	gen_all_mem (newall);
    }
}

/* Generate all possible relationships between a color and the sets,
   storing them in the list ALLOWED.  */
static void
gen_allowed_memberships (void)
{
  int actall[MAXS];
  int i;

  for (i = 0; i < nsets; i++)
    actall[i] = -1;

  gen_all_mem (actall);
}

/* Write out a human-readable description of the relationship ACTALL
   between a color and the sets.  */
static void
dump_allowed_membership (int actall[])
{
  int i, j;

  for (i = 0; i < 26; i++)
    if (singletons[i] && actall[ssetno[i]])
      break;

  if (i == 26)
    printf ("A non-singleton");
  else
    {
      printf ("A singleton %c equal to ", i + 'a');
      for (j = i + 1; j < 26; j++)
	if (singletons[j] && actall[ssetno[j]])
	  printf ("%c", j + 'a');
    }
  printf (" excluded at");
  for (i = 0; i < nf; i++)
    if (faces[i].remco_f > 0 && actall[faces[i].setno])
      printf (" F%d", i + 1);
  printf ("\n");
}

/* Write out human-readable descriptions of all relationships stored
   in ALLOWED.  */
static void
dump_allowed_memberships (void)
{
  int i;

  for (i = 0; i < nall; i++)
    {
      printf ("A%d: ", i + 1);
      dump_allowed_membership (allowed[i]);
    }
}

/* Generate the inequality for the numbers of appearances of
   color-sets relationship types arising from the constraints
   on the size of the set S.  */
static struct eq *
gen_equation (int s)
{
  int i;
  int nc = 0;
  struct eq *e = malloc (sizeof (struct eq));

  for (i = 0; i < nall; i++)
    if (allowed[i][s])
      nc++;

  e->nl = nc;
  e->lhs = malloc (nc * sizeof (int));

  nc = 0;
  for (i = 0; i < nall; i++)
    if (allowed[i][s])
      {
	e->lhs[nc] = i;
	nc++;
      }
  e->rhs_min = sets[s].size_f;
  e->rhs_max = sets[s].size_u;
  e->next = NULL;

  return e;
}

/* Write out the inequality E in a human-readable format.  */
static void
dump_equation (struct eq *e)
{
  int i;
  const char *sep = "";

  for (i = 0; i < e->nl; i++)
    {
      printf ("%sA%d", sep, e->lhs[i] + 1);
      sep = " + ";
    }
  if (e->rhs_min == e->rhs_max)
    printf (" = %d\n", e->rhs_min);
  else
    printf (" in [%d,%d]\n", e->rhs_min, e->rhs_max);
}

/* Generate the inequalities for the numbers of appearances of
   color-sets relationship types arising from the set sizes.  */
static struct eq *
gen_equations (void)
{
  struct eq *ret = NULL, *e;
  int i;

  for (i = 0; i < nsets; i++)
    {
      e = gen_equation (i);
      e->next = ret;
      ret = e;
    }

  return ret;
}

/* Write out all the inequalities in a human-readable format.  */
static void
dump_equations (struct eq *e)
{
  for (; e; e = e->next)
    dump_equation (e);
}

/* A solution to the set of inequalities, giving an integer value to each variable.  */
struct sol
{
  int *cfs;
};

/* Returns false if the inequality E cannot be satisfied by non-negative
   variables (the upper bound is negative).  Returns true otherwise.  */
static int
valid (struct eq *e)
{
  for (; e; e = e->next)
    {
      if (e->rhs_max < 0)
	return 0;

      if (e->nl == 0)
	{
	  if (e->rhs_min <= 0)
	    abort ();

	  return 0;
	}
    }

  return 1;
}

/* Substitute the value X for the variable V in the inequalities in the list E,
   returning the new list of inequalities.  We omit the inequalities that
   are trivially true.  */
static struct eq *
substitute (struct eq *e, int v, int x)
{
  struct eq *nx, *nw;
  int i;

  if (!e)
    return NULL;

  nx = substitute (e->next, v, x);
  if (e->nl == 1 && e->lhs[0] == v && e->rhs_min <= x && x <= e->rhs_max)
    return nx;

  nw = malloc (sizeof (struct eq));
  nw->lhs = malloc (e->nl * sizeof (int));
  nw->nl = 0;
  nw->rhs_min = e->rhs_min;
  nw->rhs_max = e->rhs_max;
  for (i = 0; i < e->nl; i++)
    {
      if (e->lhs[i] == v)
	{
	  nw->rhs_min -= x;
	  nw->rhs_max -= x;
	  continue;
	}

      nw->lhs[nw->nl++] = e->lhs[i];
    }

  nw->next = nx;
  return nw;
}

/* Returns the number of non-negative integer solutions
   to the system x_1 + ... + x_VS = SUM, which is
   \binom{SUM+VS-1}{VS-1}.  */
static unsigned long long
choices (int vs, int sum)
{
  /* HACK! Actually, we use the value returned by this function
     only heuristically; so, to avoid overflows, it is ok to
     return "a very large value" instead, in the case we are passed too
     large arguments.  */
  if (sum + vs - 1 > MAXN)
    return nnadk[MAXN - 1][(MAXN - 1) / 2];
  return nnadk[sum + vs - 1][vs - 1];
}

/* Delete the list E of inequalities.  */
static void
free_eqs (struct eq *e)
{
  struct eq *nx;

  for (; e; e = nx)
    {
      nx = e->next;

      free (e->lhs);
      free (e);
    }
}

/* Generate all non-negative integer solutions to the system E of inequalities.
   A partial solution with the values of already eliminated variables is given in PSOL.
   The callback PROCESS is called for each solution.  */
static void
gen_eq_solutions (struct eq *e, int psol[], void (*process)(struct sol *))
{
  struct eq *ae, *be = NULL;
  unsigned long long ach, bestch = nnadk[MAXN - 1][(MAXN - 1) / 2] + 1;
  int i, v, m;

  if (!e)
    {
      struct sol as;
      as.cfs = malloc (nall * sizeof (int));
      for (i = 0; i < nall; i++)
	as.cfs[i] = psol[i];
      process (&as);
      free (as.cfs);
      return;
    }

  /* Heuristically guess the most restrictive inequality, to bound
     the amount of branching.  */
  for (ae = e; ae; ae = ae->next)
    {
      ach = choices (ae->nl, ae->rhs_max);
      if (ach < bestch)
	{
	  bestch = ach;
	  be = ae;
	}
    }

  if (ach == 0)
    return;

  v = be->lhs[0];
  m = be->rhs_max;

  /* Substitute all the possible values for one of the variables in the selected
     inequality and generate the solutions of the resulting systems.  */
  for (i = 0; i <= m; i++)
    {
      struct eq *ne = substitute (e, v, i);

      if (valid (ne))
	{
	  psol[v] = i;
	  gen_eq_solutions (ne, psol, process);
	}
      free_eqs (ne);
    }
}

/* Write out the solution S to the system of inequalities
   in a human-readable format.  */

static void
dump_eq_solution (struct sol *s)
{
  int i;

  for (i = 0; i < nall; i++)
    if (s->cfs[i])
      {
	if (s->cfs[i] > 1)
	  printf ("%d*", s->cfs[i]);
	printf("A%d ", i + 1);
      }
  printf ("\n");
}

/* Parse the internal vertices from IVS, storing in the graph G the incidences
   between them and to the non-internal vertices specified in INAMED.
   If FNO >= 0, we also store in G the incidence with the set with id FNO.  */
static void
parse_face_vs (struct graph *g, int fno, char *ivs, char *inamed)
{
  int fvs[MAXV], v;
  int nfv = 0, last = 0;
  int i, j;
  char *q;

  if (*ivs == '-')
    return;

  while (1)
    {
      for (q = ivs; *q && *q != ','; q++)
	continue;

      if (!*q)
	last = 1;
      else
	*q++ = 0;

      sscanf (ivs, "%d", &v);
      fvs[nfv++] = v - 1;
      if (last)
	break;

      ivs = q;
    }

  for (i = 0; i < nfv; i++)
    {
      v = fvs[i];

      for (j = i + 1; j < nfv; j++)
	{
	  int u = fvs[j];

	  g->gph[u][v] = g->gph[v][u] = 1;
	}

      for (q = inamed; *q && *q != '-'; q++)
	g->gadjset[v][ssetno[*q - 'a']] = 1;

      if (fno >= 0)
	g->gadjset[v][faces[fno].setno] = 1;
    }
}

/* Writes out a human-readable description of the information stored
   in the graph G.  */

static void
dump_graph (struct graph *g)
{
  int u, v, s, any_fc;

  for (u = 0; u < g->nv; u++)
    {
      printf (" vertex %d neighbors", u + 1);

      for (v = 0; v < g->nv; v++)
	if (g->gph[u][v])
	  printf (" %d", v + 1);

      printf (" forbidden colors");
      any_fc = 0;
      for (s = 0; s < nsets; s++)
	if (g->gadjset[u][s])
	  {
	    if (sets[s].origin >= 0)
	      printf (" %c", 'a' + sets[s].origin);
	    else
	      {
		printf (" f%d", -sets[s].origin);
		any_fc = 1;
	      }
	  }
      printf ("\n");
      if (!any_fc)
	{
	  printf ("Vertex %d is not incident with an unbounded face!\n", u + 1);
	  abort ();
	}
    }
}

#define MAXLC 100

/* The lists of colors available at each of the vertices of the current graph.  */
static int llen[MAXV];
static int list[MAXV][MAXLC];

/* The total number of colors appearing in the lists.  */
static int nlc;

/* The partial coloring of the current graph, used in FIND_COLORING_REC.  */
static int color[MAXV];

/* An operation to undo a change made via the SET_WITH_UNDO function:
   "Set *WHERE to the value VAL.  */
struct undo
{
  int *where;
  int val;
};

/* A stack of operations to be made in order to undo the changes made
   via the SET_WITH_UNDO function.  */
#define MAXU 10000
static struct undo ustack[MAXU];
static int ustop;

/* Set *WH to X, recording the information necessary to undo this change.  */
static void
set_with_undo (int *wh, int x)
{
  if (ustop == MAXU)
    abort ();

  ustack[ustop].where = wh;
  ustack[ustop].val = *wh;
  *wh = x;
  ustop++;
}

/* Undo all the changes to the lists made from the timestamp TOP.  */
static void
undo_till (int top)
{
  while (ustop > top)
    {
      ustop--;
      *ustack[ustop].where = ustack[ustop].val;
    }
}

/* Remove the color C from the list of V, recording the information
   necessary to undo this change.  */
static void
rem_with_undo (int v, int c)
{
  int i, x;

  for (i = 0; i < llen[v]; i++)
    if (list[v][i] == c)
      break;

  if (i == llen[v])
    return;

  x = llen[v] - 1;
  set_with_undo (&llen[v], x);
  set_with_undo (&list[v][i], list[v][x]);
}

/* Remove the color C from the lists of the neighbors of the vertex V
   in the graph G.  */
static void
prune_colors (struct graph *g, int v, int c)
{
  int u;

  for (u = 0; u < g->nv; u++)
    if (g->gph[u][v])
      rem_with_undo (u, c);
}

/* Returns true if the partial coloring stored in the global variable
   COLOR extends to a coloring of the graph G from the lists.  */
static int
find_coloring_rec (struct graph *g)
{
  int v, bv = -1, mlen = 1000, i;
  int till = ustop;

  /* Choose a vertex with the smallest number of available colors,
     to limit the branching.  */
  for (v = 0; v < g->nv; v++)
    if (color[v] == -1 && llen[v] < mlen)
      {
	mlen = llen[v];
	bv = v;
      }

  if (bv == -1)
    return 1;

  /* Try coloring the chosen vertex by each color in its list,
     removing the color from the lists of adjacent vertices.  */
  for (i = 0; i < llen[bv]; i++)
    {
      color[bv] = list[bv][i];
      prune_colors (g, bv, list[bv][i]);
      if (find_coloring_rec (g))
	{
	  undo_till (till);
	  return 1;
	}

      undo_till (till);
    }
  color[bv] = -1;

  return 0;
}

/* Returns true if the graph G is colorable from the lists.  */
static int
find_coloring (struct graph *g)
{
  int v;

  ustop = 0;
  for (v = 0; v < g->nv; v++)
    color[v] = -1;

  return find_coloring_rec (g);
}

/* Translate the solution S to the inequalities to the assignment of lists
   of colors to the vertices of the graph G according to the corresponding
   precoloring of the non-configuration and non-internal vertices.  */
static void
gen_lists (struct sol *s, struct graph *g)
{
  int i, j, ak, v, as;
  int forb;

  nlc = 0;
  for (i = 0; i < nall; i++)
    nlc += s->cfs[i];

  for (v = 0; v < g->nv; v++)
    llen[v] = 0;

  ak = 0;
  for (i = 0; i < nall; i++)
    for (j = 0; j < s->cfs[i]; j++)
      {
	for (v = 0; v < g->nv; v++)
	  {
	    forb = 0;
	    for (as = 0; as < nsets; as++)
	      if (g->gadjset[v][as])
		{
		  /* We cannot use the color c (whose relationship to the sets
		     is described by allowed[i]) at v if
		     -- v and some non-internal vertex w are incident with the
		        same face, and the vertex w is colored by c, or
		     -- for an incident external face f, the color c is used at one
		        of the incident non-configuration vertices (and thus
			c does not appear in the corresponding set of allowed colors).  */
		  if ((sets[as].origin >= 0 && allowed[i][as])
		      || (sets[as].origin < 0 && !allowed[i][as]))
		    {
		      forb = 1;
		      break;
		    }
		}
	    if (!forb)
	      list[v][llen[v]++] = ak;
	  }

	ak++;
      }
}

/* Writes out a human-readable interpretation of the solution S,
   in terms of a precoloring of the non-configuration vertices
   incident with the external faces of the configuration, and
   of the non-internal vertices of the configuration.  */

static void
dump_eq_interpretation (struct sol *s)
{
  int i, j, ak, as;

  for (as = 0; as < nsets; as++)
    {
      if (sets[as].origin >= 0)
	printf (" %c=", 'a' + sets[as].origin);
      else
	printf (" f%d=!", -sets[as].origin);

      ak = 0;
      for (i = 0; i < nall; i++)
	for (j = 0; j < s->cfs[i]; j++)
	  {
	    if (allowed[i][as])
      	      printf ("%c", 'A' + ak);

	    ak++;
	  }
    }
  printf ("\n");
}

/* Write out the lists of available colors at the vertices of the graph G.  */

static void
dump_lists (struct graph *g)
{
  int v, i;

  for (v = 0; v < g->nv; v++)
    {
      printf ("  vertex %d: ", v + 1);
      for (i = 0; i < llen[v]; i++)
	printf ("%c", 'A' + list[v][i]);
      printf ("\n");
    }
}

/* The minimum number of colors needed to show that the configuration
   is not reducible.  */
#define INFT 10000
static int nonrc = INFT;

/* The number of solution to process, the id of the actually processed solution,
   the number of precolorings that extent to the reducent.  */
static int nsol, asol, ext_to_reducent;

/* Increase the counter of the number of solutions.  */

static void
count_solutions (struct sol *as)
{
  nsol++;

  if (nsol % 1000000 == 0)
    {
      fprintf (stderr, "#");
      fflush (stderr);
    }
}

/* For the solution AS (describing a precoloring of the non-configuration
   vertices, determine whether it extends to the reducent.  If so and
   it does not extend to the configuration, the configuration is not
   reducible.  We also keep track of how many colors in total are used
   in this case, for debugging purposes.  */

static void
process_solution (struct sol *as)
{
  int step = (nsol + 99) / 100;

  asol++;
  if (asol % step == 0)
    {
      fprintf (stderr, "%d%%\n", asol / step);
      fflush (stderr);
    }
  gen_lists (as, &reducent);
  if (!find_coloring (&reducent))
    return;
  ext_to_reducent++;
  gen_lists (as, &conf);

  if (!find_coloring (&conf))
    {
      printf ("Solution:\n");
      dump_eq_interpretation (as);

      printf (" Configuration lists:\n");
      dump_lists (&conf);
      printf ("Does not extend to the configuration, %d distinct colors.\n", nlc);
      if (nlc < nonrc)
	nonrc = nlc;
    }
}

/* The starting point.  */

int main(void)
{
  int i, j, k, a, cf, fno;
  char remco[1000], buf1[1000], buf2[1000], *p;
  int cfs[MAXALL];
  struct eq *e;

  /* Read the reducent and initialze the sets of colors for its
     external faces and non-internal vertices.  */
  scanf ("%d%d", &nf, &reducent.nv);

  for (i = 0; i < nf; i++)
    {
      scanf ("%s %s %s", remco, buf1, buf2);

      p = strchr (remco, '-');
      if (!p)
	faces[i].remco_f = faces[i].remco_t = atoi (remco);
      else
	{
	  *p = 0;
	  faces[i].remco_f = atoi (remco);
	  faces[i].remco_t = atoi (p + 1);
	}
      for (p = buf1, j = 0; *p && *p != '-' ; p++, j++)
	{
	  a = *p - 'a';
	  if (!singletons[a])
	    {
	      singletons[a] = 1;
	      sets[nsets].origin = a;
	      sets[nsets].size_f = 1;
	      sets[nsets].size_u = 1;
	      ssetno[a] = nsets;
	      nsets++;
	    }
	  faces[i].adjsing[j] = a;
	}
      faces[i].nadj = j;

      if (faces[i].remco_f > 0)
	{
	  sets[nsets].origin = -1 - i;
	  sets[nsets].size_f = faces[i].remco_f;
	  sets[nsets].size_u = faces[i].remco_t;
	  faces[i].setno = nsets;
	  nsets++;
	}

      parse_face_vs (&reducent, faces[i].remco_f > 0 ? i : -1, buf2, buf1);
    }

  /* Read the configuration.  */
  scanf ("%d%d", &cf, &conf.nv);
  for (i = 0; i < cf; i++)
    {
      scanf ("%d %s %s", &fno, buf1, buf2);
      parse_face_vs (&conf, fno - 1, buf2, buf1);
    }

  /* Determines the relationships between the sets.  Non-internal
     vertices incident with the same face must receive distinct colors,
     and their colors must be among those not forbidden by the
     outside vertices of incident external faces.  */
  for (i = 0; i < nf; i++)
    {
      for (j = 0; j < faces[i].nadj; j++)
	{
	  a = ssetno[faces[i].adjsing[j]];
	  if (faces[i].remco_f > 0)
	    {
	      setrel[faces[i].setno][a] = SUPERSET;
	      setrel[a][faces[i].setno] = SUBSET;
	    }

	  for (k = j + 1; k < faces[i].nadj; k++)
	    {
	      int b = ssetno[faces[i].adjsing[k]];
	      setrel[a][b] = setrel[b][a] = DISJOINT;
	    }
	}
    }

  precompute_nnadk ();

  /* Generate the list of all possible relationships between a color and the set,
     and store them in the ALLOWED list.  */
  gen_allowed_memberships ();
  printf ("Membership options:\n");
  dump_allowed_memberships ();

  /* We introduce an integer variable for each of these relationships, expressing
     how many colors with the prescribed relationship are there.  The constraints
     on the sizes of the sets then correspond to a system of linear inequalities for these
     variables.  Let us compute this system.  */
  printf ("Equations:\n");
  e = gen_equations ();
  dump_equations (e);

  printf ("Reduced configuration:\n");
  dump_graph (&reducent);
  printf ("Original configuration:\n");
  dump_graph (&conf);

  /* Enumerate all solutions to the system.  Each solution describes the effect of
     a precoloring of the non-configuration vertices on the lists of available colors
     in the configuration.  We first just count the number of solutions, as this is
     relatively fast and makes it possible to inform about the progress of processing
     them (which is much slower). */
  gen_eq_solutions (e, cfs, count_solutions);
  gen_eq_solutions (e, cfs, process_solution);

  printf ("%d outer colorings, out of which %d do not extend to the reduced configuration.\n", nsol, nsol-ext_to_reducent);
  if (nonrc == INFT)
    printf ("All %d remaining colorings extend to the original configuration.\nThe configuration is reducible.\n",ext_to_reducent);
  else
    printf ("Non-reducible with %d colors.\n", nonrc);

  return 0;
}


==> anc/test-reducibility2.cc <==
/* Written by Filip Hlasek 2016 */
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#define MAX_FACES 200
#define MAX_VERTICES 200

struct Graph {

  int faces;
  int face[MAX_FACES][MAX_VERTICES];
  int face_degree[MAX_FACES];
  int face_size_low[MAX_FACES], face_size_high[MAX_FACES];

  int black_vertices, white_vertices;
  int incident_face[2 * MAX_VERTICES][MAX_FACES];
  int vertex_degree[2 * MAX_VERTICES]; // Equals number of incident faces

  int face_id_in_coloring[MAX_FACES];

  void read_description(Graph *contracted_version = NULL) {
    scanf("%d%d", &faces, &white_vertices);
    for (int i = 0; i < white_vertices; ++i) {
      vertex_degree[i] = 0;
    }
    black_vertices = 0;
    for (int face_id = 0; face_id < faces; ++face_id) {
      char buffer[3 * MAX_VERTICES];

      face_id_in_coloring[face_id] = face_id;

      if (contracted_version != NULL) {
        int id;
        scanf("%d", &id);
        if (!id) {
          face_size_low[face_id] = face_size_high[face_id] = 0;
        }
        else {
          --id;
          face_size_low[face_id] = contracted_version->face_size_low[id];
          face_size_high[face_id] = contracted_version->face_size_high[id];
          face_id_in_coloring[face_id] = id;
        }
      }
      else {
        scanf("%s", buffer);
        int buffer_len = strlen(buffer);
        int low = -1, num = 0;
        for (int i = 0; i < buffer_len; ++i) {
          if (buffer[i] == '-') {
            low = num;
            num = 0;
          }
          else {
            num = 10 * num + buffer[i] - '0';
          }
        }
        if (low == -1) {
          low = num;
        }
        face_size_low[face_id] = low;
        face_size_high[face_id] = num;
      }

      face_degree[face_id] = 0;

      scanf("%s", buffer);
      int buffer_len = strlen(buffer);
      for (int i = 0; i < buffer_len; ++i) {
        if (buffer[i] == '-' || buffer[i] == '0') {
          continue;
        }
        int id = black_vertex_id(buffer[i] - 'a');
        face[face_id][face_degree[face_id]++] = id;
        while (black_vertices <= buffer[i] - 'a') {
          vertex_degree[black_vertex_id(black_vertices++)] = 0;
        }
        incident_face[id][vertex_degree[id]++] = face_id;
      }

      if (contracted_version == NULL && face_size_high[face_id]) {
        face_size_low[face_id] -= face_degree[face_id];
        face_size_high[face_id] -= face_degree[face_id];
      }

      scanf("%s", buffer);
      buffer_len = strlen(buffer);
      buffer[buffer_len] = ',';
      int id = 0;
      for (int i = 0; i <= buffer_len; ++i) {
        if (buffer[i] == ',') {
          id--;
          face[face_id][face_degree[face_id]++] = id;
          incident_face[id][vertex_degree[id]++] = face_id;
          id = 0;
        }
        else {
          id = 10 * id + buffer[i] - '0';
        }
      }
    }
  }

  // Returns id of black vertex in the coloring.
  int black_vertex_id(int vertex_id) {
    return MAX_VERTICES + vertex_id;
  }

  int outer_vertex_id(int face_id, int vertex) {
    return MAX_VERTICES * (2 + face_id) + vertex;
  }

  /**
   * It prints (in this order): black vetices, white vertices, outer vertices.
   */
  void print_coloring(int coloring[]) {
    for (int i = 0; i < black_vertices; ++i) {
      printf("%c", coloring[black_vertex_id(i)] + 'A' - 1);
    }
    printf(" ");
    for (int i = 0; i < white_vertices; ++i) {
      printf("%c", coloring[i] + 'A' - 1);
    }
    for (int face_id = 0; face_id < faces; ++face_id) {
      printf(" [");
      for (int vertex = 0; vertex < face_size_high[face_id]; ++vertex) {
        printf("%c", coloring[outer_vertex_id(face_id, vertex)] + 'A' - 1);
      }
      printf("]");
    }
    printf("\n");
  }

  // Returns true if all colorings are fine.
  bool color_black_vertices(int coloring[], int vertex_id, int colors_used) {

    // All black vertices have been colored.
    if (vertex_id == black_vertex_id(black_vertices)) {
      /*
      for (int i = 0; i < black_vertices; ++i) {
        printf("%c", coloring[black_vertex_id(i)] + 'A' - 1);
      }
      printf("\n");
      */
      outer_vertices_coloring_counter = 0;
      white_colorable = 0;
      bool ans = color_outer_vertices(coloring, 0, 0, 1, colors_used);
      total_colorings += outer_vertices_coloring_counter;
      total_white_colorable += white_colorable;
      // printf("%lld / %lld\n", white_colorable, outer_vertices_coloring_counter);
      return ans;
    }

    for (int color = 1; color <= colors_used; ++color) {
      bool valid = true;
      // The only condition for the color is that it must be different from
      // colors of all vertices on the same faces.
      for (int i = 0; i < vertex_degree[vertex_id]; ++i) {
        int face_id = incident_face[vertex_id][i];
        for (int j = 0; j < face_degree[face_id]; ++j) {
          int vertex = face[face_id][j];
          if (vertex < white_vertices) break;
          if (coloring[vertex] == color) {
            valid = false;
            break;
          }
        }
        if (!valid) {
          break;
        }
      }
      if (!valid) continue;
      coloring[vertex_id] = color;
      if (!color_black_vertices(coloring, vertex_id + 1, colors_used)) {
        coloring[vertex_id] = 0;
        return false;
      }

      coloring[vertex_id] = 0;
    }

    // Completely new color can be assigned to this vertex as well.
    coloring[vertex_id] = colors_used + 1;
    if (!color_black_vertices(coloring, vertex_id + 1, colors_used + 1)) {
      coloring[vertex_id] = 0;
      return false;
    }

    coloring[vertex_id] = 0;
    return true;
  }

  long long outer_vertices_coloring_counter, white_colorable;

  Graph *decontracted;

  /**
   * There can be many outer vertices and that's why we don't pick colors
   * For them, but rather these colors that are missing among them.
   * (Except for black vertices on that faces, which have a color already).
   * Given the partial coloring, it is looking for all nonisomorphic colorings
   * of outer vertices.
   *
   * Returns true if all the coloring which can be extended in the contracted
   * graph, can be extended in the original graph as well.
   */
  bool color_outer_vertices(
    int coloring[], int face_id, int vertex, int min_color, int colors_used
  ) {

    // A coloring has been found.
    if (face_id == faces) {
      // This counter is not important for the algorithm and is here only
      // for debugging purposes.
      outer_vertices_coloring_counter++;
      // If the coloring can be extended in the contracted graph.
      if (color_white_vertices(coloring, 0)) {
        white_colorable++;
        // Test if it can be extended in the original graph.
        if (!decontracted->color_white_vertices(coloring, 0)) {
          printf("Counterexample:\n");
          print_coloring(coloring);
          return false;
        }
      }
      return true;
    }

    // Outer vertices of the current face have all been colored, let's
    // color the next face.
    if (vertex >= face_size_low[face_id]) {
      if (!color_outer_vertices(coloring, face_id + 1, 0, 1, colors_used)) {
        return false;
      }
    }

    if (vertex == face_size_high[face_id]) {
      return true;
    }

    int id = outer_vertex_id(face_id, vertex);

    // Maximum color assigned to a black vertex.
    // All other colors are isomorphic iff they are contained in the same
    // set of outer faces.
    int max_black_color = 0;
    for (int i = 0; i < black_vertices; ++i) {
      if (coloring[black_vertex_id(i)] > max_black_color) {
        max_black_color = coloring[black_vertex_id(i)];
      }
    }

    // There are face_size[face_id] on that face.
    // We are looing for one of them.
    // We can either take one of the already used colors or take a new one.
    for (int color = min_color; color <= colors_used; ++color) {
      bool valid = true;
      // It is not a valid color if any black vertex on that face has it.
      for (int j = 0; j < face_degree[face_id]; ++j) {
        int vertex = face[face_id][j];
        if (vertex < white_vertices) break;
        if (coloring[vertex] == color) {
          valid = false;
          break;
        }
      }
      if (!valid) {
        continue;
      }
      // It is not a valid color it it is isomorphic with any smaller one.
      for (int other_color = min_color; other_color < color; ++other_color) {
        if (other_color <= max_black_color) {
          continue;
        }
        bool isomorphic = true;
        // Two colors are isomorphic if they are contained in the same set
        // of faces and are not at any black vertex.
        for (int face_id = 0; face_id < faces; ++face_id) {
          bool color_present = false, other_color_present = false;
          for (int i = 0; i < face_size_high[face_id]; ++i) {
            int c = coloring[outer_vertex_id(face_id, i)];
            if (color == c) {
              color_present = true;
            }
            if (other_color == c) {
              other_color_present = true;
            }
          }
          if (color_present != other_color_present) {
            isomorphic = false;
            break;
          }
        }

        if (isomorphic) {
          valid = false;
          break;
        }
      }
      if (!valid) {
        continue;
      }
      // It is valid to use that color.
      coloring[id] = color;
      if (!color_outer_vertices(
        coloring, face_id, vertex + 1, color + 1, colors_used
      )) {
        coloring[id] = 0;
        return false;
      }

      coloring[id] = 0;
    }

    // We can also use a new color to color that vertex.
    coloring[id] = colors_used + 1;
    if (!color_outer_vertices(
      coloring, face_id, vertex + 1, colors_used + 2, colors_used + 1
    )) {
      coloring[id] = 0;
      return false;
    }

    coloring[id] = 0;
    return true;
  }

  /**
   * Given the coloring of black vertices and outer vertices, looking
   * for any valid coloring of white vertices recursively.
   */
  bool color_white_vertices(int coloring[], int vertex_id) {

    // All white vertices have been successfuly colored.
    if (vertex_id == white_vertices) {
      return true;
    }

    // Looking for a neighboring face, which contains outer vertices
    // - if no such a face exists, this vertex can be colored arbitrarily.
    for (int i = 0; i < vertex_degree[vertex_id]; ++i) {
      int face_id = incident_face[vertex_id][i];
      if (face_size_high[face_id]) {
        // Neighboring face with outer vertices has been found.
        // This vertex can only be assigned these colors that are missing
        // at that face.
        for (int vertex = 0; vertex < face_size_high[face_id]; ++vertex) {
          // Possible color for the current vertex - still need to test it.
          int face_coloring_id = face_id_in_coloring[face_id];
          int id_in_coloring = outer_vertex_id(face_coloring_id, vertex);
          int color = coloring[id_in_coloring];
          if (!color) {
            continue;
          }
          bool valid = true;
          // It might not be valid if any other neighboring face forbids it.
          for (int j = i + 1; j < vertex_degree[vertex_id]; ++j) {
            int face2_id = incident_face[vertex_id][j];
            int vertices = face_size_high[face2_id];
            // Only these faces, which contains outer vertices.
            if (vertices) {
              bool contains = false;
              // Is the color in missing colors list of that face?
              for (int vertex2 = 0; vertex2 < vertices; ++vertex2) {
                int face_coloring_id = face_id_in_coloring[face2_id];
                int id_in_coloring = outer_vertex_id(face_coloring_id, vertex2);
                if (coloring[id_in_coloring] == color) {
                  contains = true;
                  break;
                }
              }
              // The color is already at that face (not contained in the list)..
              if (!contains) {
                valid = false;
                break;
              }
            }
          }
          // Other possibility is that some inner neighboring vertex
          // (black or white) has this color already.
          for (int j = 0; j < vertex_degree[vertex_id]; ++j) {
            if (!valid) {
              break;
            }
            int face2_id = incident_face[vertex_id][j];
            for (int k = 0; k < face_degree[face2_id]; ++k) {
              if (coloring[face[face2_id][k]] == color) {
                valid = false;
                break;
              }
            }
          }

          // The color can be assigned to the vertex. Let's try it.
          if (valid) {
            coloring[vertex_id] = color;
            // Try if the rest of the graph can be colored.
            if (color_white_vertices(coloring, vertex_id + 1)) {
              coloring[vertex_id] = 0;
              return true;
            }
            coloring[vertex_id] = 0;
          }
        }
        return false;
      }
    }

    return color_white_vertices(coloring, vertex_id + 1);
  }

  long long total_colorings, total_white_colorable;

  /**
   * A coloring consists of
   *   0                .. MAX_VERTICES - 1      : black vertices (letters)
   *   MAX_VERTICES     .. 2 * MAX_VERTICES - 1  : white vertices (numbers)
   *   2 * MAX_VERTICES .. 3 * MAX_VERTICES - 1  : face 1 outer vertices
   *   3 * MAX_VERTICES .. 4 * MAX_VERTICES - 1  : face 2 outer vertices
   *   ...              .. ...
   */
  int coloring[2 * MAX_VERTICES + MAX_FACES * MAX_VERTICES];
  /**
   * Returns true if all colorings of black and outer vertices,
   * which can be extended to color white vertices, can be extended to white
   * vertices in the decontracted graph as well.
   */
  bool test_all_colorings(Graph *_decontracted) {
    for (int i = 0; i < MAX_VERTICES * (2 + faces); ++i) {
      coloring[i] = 0;
    }
    total_colorings = total_white_colorable = 0;
    decontracted = _decontracted;
    bool ans = color_black_vertices(coloring, black_vertex_id(0), 0);
    printf(
      "The total number of colorings: %lld\nThe number of extendable colorings: %lld\n",
      total_colorings, total_white_colorable
    );
    return ans;
  }

};

int main(int argc, char **argv) {
  Graph contracted, g;
  contracted.read_description();
  g.read_description(&contracted);
  if (contracted.test_all_colorings(&g)) {
    printf("OK\n");
  }
  else {
    printf("INVALID\n");
  }
  return (0);
}

